Four-dimensional Fano toric complete intersections

We find at least 527 new four-dimensional Fano manifolds, each of which is a complete intersection in a smooth toric Fano manifold.

==> anc/COPYING.txt <==
Creative Commons Legal Code

CC0 1.0 Universal

    CREATIVE COMMONS CORPORATION IS NOT A LAW FIRM AND DOES NOT PROVIDE
    LEGAL SERVICES. DISTRIBUTION OF THIS DOCUMENT DOES NOT CREATE AN
    ATTORNEY-CLIENT RELATIONSHIP. CREATIVE COMMONS PROVIDES THIS
    INFORMATION ON AN "AS-IS" BASIS. CREATIVE COMMONS MAKES NO WARRANTIES
    REGARDING THE USE OF THIS DOCUMENT OR THE INFORMATION OR WORKS
    PROVIDED HEREUNDER, AND DISCLAIMS LIABILITY FOR DAMAGES RESULTING FROM
    THE USE OF THIS DOCUMENT OR THE INFORMATION OR WORKS PROVIDED
    HEREUNDER.

Statement of Purpose

The laws of most jurisdictions throughout the world automatically confer
exclusive Copyright and Related Rights (defined below) upon the creator
and subsequent owner(s) (each and all, an "owner") of an original work of
authorship and/or a database (each, a "Work").

Certain owners wish to permanently relinquish those rights to a Work for
the purpose of contributing to a commons of creative, cultural and
scientific works ("Commons") that the public can reliably and without fear
of later claims of infringement build upon, modify, incorporate in other
works, reuse and redistribute as freely as possible in any form whatsoever
and for any purposes, including without limitation commercial purposes.
These owners may contribute to the Commons to promote the ideal of a free
culture and the further production of creative, cultural and scientific
works, or to gain reputation or greater distribution for their Work in
part through the use and efforts of others.

For these and/or other purposes and motivations, and without any
expectation of additional consideration or compensation, the person
associating CC0 with a Work (the "Affirmer"), to the extent that he or she
is an owner of Copyright and Related Rights in the Work, voluntarily
elects to apply CC0 to the Work and publicly distribute the Work under its
terms, with knowledge of his or her Copyright and Related Rights in the
Work and the meaning and intended legal effect of CC0 on those rights.

1. Copyright and Related Rights. A Work made available under CC0 may be
protected by copyright and related or neighboring rights ("Copyright and
Related Rights"). Copyright and Related Rights include, but are not
limited to, the following:

  i. the right to reproduce, adapt, distribute, perform, display,
     communicate, and translate a Work;
 ii. moral rights retained by the original author(s) and/or performer(s);
iii. publicity and privacy rights pertaining to a person's image or
     likeness depicted in a Work;
 iv. rights protecting against unfair competition in regards to a Work,
     subject to the limitations in paragraph 4(a), below;
  v. rights protecting the extraction, dissemination, use and reuse of data
     in a Work;
 vi. database rights (such as those arising under Directive 96/9/EC of the
     European Parliament and of the Council of 11 March 1996 on the legal
     protection of databases, and under any national implementation
     thereof, including any amended or successor version of such
     directive); and
vii. other similar, equivalent or corresponding rights throughout the
     world based on applicable law or treaty, and any national
     implementations thereof.

2. Waiver. To the greatest extent permitted by, but not in contravention
of, applicable law, Affirmer hereby overtly, fully, permanently,
irrevocably and unconditionally waives, abandons, and surrenders all of
Affirmer's Copyright and Related Rights and associated claims and causes
of action, whether now known or unknown (including existing as well as
future claims and causes of action), in the Work (i) in all territories
worldwide, (ii) for the maximum duration provided by applicable law or
treaty (including future time extensions), (iii) in any current or future
medium and for any number of copies, and (iv) for any purpose whatsoever,
including without limitation commercial, advertising or promotional
purposes (the "Waiver"). Affirmer makes the Waiver for the benefit of each
member of the public at large and to the detriment of Affirmer's heirs and
successors, fully intending that such Waiver shall not be subject to
revocation, rescission, cancellation, termination, or any other legal or
equitable action to disrupt the quiet enjoyment of the Work by the public
as contemplated by Affirmer's express Statement of Purpose.

3. Public License Fallback. Should any part of the Waiver for any reason
be judged legally invalid or ineffective under applicable law, then the
Waiver shall be preserved to the maximum extent permitted taking into
account Affirmer's express Statement of Purpose. In addition, to the
extent the Waiver is so judged Affirmer hereby grants to each affected
person a royalty-free, non transferable, non sublicensable, non exclusive,
irrevocable and unconditional license to exercise Affirmer's Copyright and
Related Rights in the Work (i) in all territories worldwide, (ii) for the
maximum duration provided by applicable law or treaty (including future
time extensions), (iii) in any current or future medium and for any number
of copies, and (iv) for any purpose whatsoever, including without
limitation commercial, advertising or promotional purposes (the
"License"). The License shall be deemed effective as of the date CC0 was
applied by Affirmer to the Work. Should any part of the License for any
reason be judged legally invalid or ineffective under applicable law, such
partial invalidity or ineffectiveness shall not invalidate the remainder
of the License, and in such case Affirmer hereby affirms that he or she
will not (i) exercise any of his or her remaining Copyright and Related
Rights in the Work or (ii) assert any associated claims and causes of
action with respect to the Work, in either case contrary to Affirmer's
express Statement of Purpose.

4. Limitations and Disclaimers.

 a. No trademark or patent rights held by Affirmer are waived, abandoned,
    surrendered, licensed or otherwise affected by this document.
 b. Affirmer offers the Work as-is and makes no representations or
    warranties of any kind concerning the Work, express, implied,
    statutory or otherwise, including without limitation warranties of
    title, merchantability, fitness for a particular purpose, non
    infringement, or the absence of latent or other defects, accuracy, or
    the present or absence of errors, whether or not discoverable, all to
    the greatest extent permissible under applicable law.
 c. Affirmer disclaims responsibility for clearing rights of other persons
    that may apply to the Work or any use thereof, including without
    limitation any person's Copyright and Related Rights in the Work.
    Further, Affirmer disclaims responsibility for obtaining any necessary
    consents, permissions or other rights required for any use of the
    Work.
 d. Affirmer understands and acknowledges that Creative Commons is not a
    party to this document and has no duty or obligation with respect to
    this CC0 or use of the Work.


==> anc/README.txt <==
Magma code for computing quantum period sequences, quantum
differential operators, mirror Laurent polynomials, ramification data,
and mutations

Written in 2010--2014 by 

Tom Coates <t.coates@imperial.ac.uk>
Alexander Kasprzyk <a.m.kasprzyk@imperial.ac.uk>

To the extent possible under law, the author(s) have dedicated all
copyright and related and neighboring rights to this software to the
public domain worldwide. This software is distributed without any
warranty. You should have received a copy of the CC0 Public Domain
Dedication along with this software. If not, see
<http://creativecommons.org/publicdomain/zero/1.0/>.

If you make use of this code in an academic or commercial context, you
should acknowledge this by including a reference or citation to the
paper "Four-Dimensional Fano Toric Complete Intersections" by  
Tom Coates, Alexander Kasprzyk, and Thomas Prince, 2014.


============================================================

The accompanying Magma scripts allow the computation of:
*  quantum period sequences;
*  quantum differential operators;
*  mirror Laurent polynomials;
*  classical period sequences of Laurent polynomials;
*  mutations between Laurent polynomials;
*  Picard--Fuchs operators; and
*  local monodromy data for quantum and Picard--Fuchs local systems.
The algorithms used are described in the paper  "Four-Dimensional Fano 
Toric Complete Intersections" by  Tom Coates, Alexander Kasprzyk, and 
Thomas Prince, 2014, and in the references therein.  The scripts require 
Magma V2.20-5 or higher.  Magma can obtained from the Computational 
Algebra Group at the University of Sydney, Australia; see

http://magma.maths.usyd.edu.au/magma/

To use the scripts, ensure that your working directory contains the
scripts, start Magma, and enter:

AttachSpec("intrinsics.spec");

This provides the following Magma intrinsics:

CoefficientsAndExponents
CoefficientsAndMonomials
CompleteIntersectionsAndPeriodSequences
FanosearchIsVerbose
FanosearchSetVerbose
IsExtremal
LaurentForCompleteIntersection
LaurentNormalForm
LocalMonodromyAtPoint
PeriodSequence
PeriodSequenceForCompleteIntersection
PicardFuchsOperator
PrintLaurent
RamificationData
RamificationDefect
Symbol
WeylAlgebra

A description of each intrinsic can be found by entering the intrinsic
name followed by a semicolon.  For example, entering:

PeriodSequenceForCompleteIntersection;

produces output as follows:

===START OF MAGMA OUTPUT===
Intrinsic 'PeriodSequenceForCompleteIntersection'

Signatures:

    (<SeqEnum[SeqEnum[RngIntElt]]> W, <SeqEnum[SeqEnum[RngIntElt]]> K, 
    <RngIntElt> n) -> SeqEnum
    [
        ample,
        define_fan,
        allow_weak_fano
    ]

        The first n+1 terms of the period sequence corresponding to the given 
        complete intersection in the smooth toric Fano variety (or weighted 
        projective space) X generated by the given weight data. The optional 
        parameter 'ample' can be used to specify the ample divisor to use. If 
        the optional parameter 'define_fan' (default: false) is set to true then
        the verification that the data defines a smooth toric Fano variety is 
        skipped. Set 'allow_weak_fano' to true (default: false) to allow weak 
        Fano ambients.
===END OF MAGMA OUTPUT===

Examples of how to use the intrinsics follow.

===START OF MAGMA INPUT===
AttachSpec("intrinsics.spec");
// we will need the Weyl algebra.  Here D = t*d/dt
// note the variable ordering
W<D,t> := WeylAlgebra();
// make a Laurent polynomial that is mirror to the projective plane P^2
R<x,y> := RationalFunctionField(Rationals(),2);
f := x+y+1/(x*y);
// compute 100 terms of its period sequence
ps := PeriodSequence(f,100);
// compute the Picard--Fuchs operator numerically, from the period sequence
PF := PicardFuchsOperator(ps);
PF;
// compute the local monodromy data for the Picard--Fuchs operator
RamificationData(PF);
// is this Laurent polynomial extremal?
IsExtremal(PF);

// we construct the cubic fourfold in P^5
// the weight data for P^5
weights := [[1,1,1,1,1,1]];
// the line bundle defining the cubic
bundles := [[3]];
// obtain a mirror Laurent polynomial, using the Przyjalkowski method
f := LaurentForCompleteIntersection(weights,bundles);
// name the variables, for pretty-printing
_<x,y,z,w> := Parent(f);
PrintLaurent(f);
// compute the first 20 terms of the period sequence
PeriodSequence(f,20);
// this agrees with the Landau--Ginzburg model for the cubic constructed
// in Ilten--Lewis--Przyjalkowsk section 2.1
g := (1+x+y)^3/(x*y*z*w) + z + w;
PeriodSequence(g,20);
// the two Laurent polynomials are not equal
f eq g;
// but they become equal after a monomial change of variables
LaurentNormalForm(f) eq LaurentNormalForm(g);
// rather than use Lairez's algorithm, let us compute 300 terms of the 
// quantum period sequence directly from the complete intersection data:
ps := PeriodSequenceForCompleteIntersection(weights, bundles, 300);
// compute the quantum differential operator numerically, from the period sequence
PF := PicardFuchsOperator(ps);
PF;
// compute the local monodromy data for the quantum local system
RamificationData(PF);
// is the quantum local system extremal?
IsExtremal(PF);

// we find all 4-dimensional complete intersections X in P^6 such that the 
// line bundles L_1, L_2 defining X satisfy -K_{P^6} - L_1 - L_2 is ample.
// first, the weights for P^6
weights := [[1,1,1,1,1,1,1]];
// now, all the complete intersections as above together with 10 terms of 
// their regularized quantum period sequences
CompleteIntersectionsAndPeriodSequences(weights,10 : dimensions:={4});
// the output shows that we found the complete intersections in P^6 of types:
// (1,1), (1,2), (1,3), (1,4), (1,5), (2,2), (2,3), (2,4), and (3,3)

// we show that two distinct sets of complete intersection data give the same
// regularized quantum period sequence
// the first set of complete intersection data:
weights_1 := [[ 0, 0, 0, 1, 1, 0, 1 ], [ 1, 1, 1, 1, 0, 1, 1 ]];
bundles_1 := [[ 0, 2 ]];
// the second set of complete intersection data:
weights_2 := [[ 0, 0, 1, 1, 0, 0, 1 ], [ 0, 1, 1, 0, 0, 1, 1 ], [ 1, 0, 1, 0, 1, 0, 1 ]];
bundles_2 := [];
// the first 10 terms of the regularized quantum period sequences agree
// to see this, construct mirror Laurent polynomials...
f_1 := LaurentForCompleteIntersection(weights_1,bundles_1);
f_2 := LaurentForCompleteIntersection(weights_2,bundles_2);
// ...and compute the first 10 terms of their classical period sequences
PeriodSequence(f_1,10);
PeriodSequence(f_2,10);
// there is no monomial change of basis sending f_1 to f_2
LaurentNormalForm(f_1) eq LaurentNormalForm(f_2);
// but they are related by a mutation
MutationGraph({f_1,f_2} : terminate_if_connected:=true);

===END OF MAGMA INPUT===


==> anc/all_ci.m <==
/////////////////////////////////////////////////////////////////////////
// Magma functions for determining Fano toric complete intersections and
// their quantum period sequences
//
// Written in 2010--2014 by
//
// Tom Coates <t.coates@imperial.ac.uk>
// Alexander Kasprzyk <a.m.kasprzyk@imperial.ac.uk>
//
// To the extent possible under law, the author(s) have dedicated all
// copyright and related and neighboring rights to this software to the
// public domain worldwide. This software is distributed without any
// warranty. You should have received a copy of the CC0 Public Domain
// Dedication along with this software. If not, see
// <http://creativecommons.org/publicdomain/zero/1.0/>.
//
// If you make use of this code in an academic or commercial context, 
// you should acknowledge this by including a reference or citation to
// the paper "Four-Dimensional Fano Toric Complete Intersections" by  
// Tom Coates, Alexander Kasprzyk, and Thomas Prince, 2014.
//
/////////////////////////////////////////////////////////////////////////

import "ci.m": validate_weight_data, period_sequence, divisor_data_from_weights;

/////////////////////////////////////////////////////////////////////////
// Local functions
/////////////////////////////////////////////////////////////////////////

// Validates the target dimensions for c.i. in an ambient toric Fano of given
// dimension. Returns true followed by the dimensions on success, false followed
// by an error message otherwise.
function validate_dimensions(ambient_dim,dimensions)
    if not(Type(dimensions) eq SeqEnum or Type(dimensions) eq SetEnum) then
        return false,Sprintf("Parameter 'dimensions' must be a set or sequence of integers in the range 1..%o.",ambient_dim - 1);
    end if;
    if Type(dimensions) eq SeqEnum then
        dimensions:=SequenceToSet(dimensions);
    end if;
    bool,dimensions:=CanChangeUniverse(dimensions,Integers());
    if not bool then
        return false,Sprintf("Parameter 'dimensions' must be a set or sequence of integers in the range 1..%o.",ambient_dim - 1);
    end if;
    if #dimensions ne 0 then
        if not(Min(dimensions) ge 1 and Max(dimensions) lt ambient_dim) then
            return false,Sprintf("Parameter 'dimensions' must be a set or sequence of integers in the range 1..%o.",ambient_dim - 1);
        end if;
    end if;
    return true,dimensions;
end function;

// All decompositions of n into k non-negative parts (in any order)
function non_negative_decompositions(n,k)
    partitions:=[[xx - 1 : xx in yy] : yy in Partitions(n + k,k)];
    return SetToSequence(&join[{[xx[j^g] : j in [1..#xx]] : xx in partitions} :
                                                                  g in Sym(k)]);
end function;

// Given Q, a sequence of sequences of integers of the same length, and w,
// another sequence of integers of that same length, returns an iterator for the
// points in the positive orthant corresponding to the coefficients of linear
// relations in Q that achieve w.
function hyperplane_knapsack(Hs,cs)
    // Sanity checks have been done by toric_knapsack below.
    d:=#Hs[1];
    // Move to the graded lattice
    D:=GradedToricLattice(Dual(Parent(LatticeVector(Hs[1]))));
    Hs:=[D | [-cs[i]] cat Hs[i] : i in [1..#Hs]];
    // We start with the positive orthant
    C:=ConeWithInequalities([D.i : i in [2..d + 1]]);
    // Intersect with the hyperplanes as necessary
    for H in Hs do
        if &or[H * r ne 0 : r in MinimalRGenerators(C : algorithm:="FM")] then
            C:=ConeWithInequalities(Inequalities(C) cat [H,-H]);
        end if;
    end for;
    // Finally, return the polyhedron
    return Polyhedron(C);
end function;

function toric_knapsack(Q,w)
    // Get the degenerate case out of the way
    if #Q eq 0 then return EmptyPolyhedron(ToricLattice(#w)); end if;
    // Sanity check
    d:=#w;
    error if d eq 0, "Argument 2 must be a nonempty integer sequence";
    error if not &and[#H eq d : H in Q],
        "Argument 1 must be a sequence of integer sequences, each having the same length as argument 2";
    bool,Q:=CanChangeUniverse(Q,PowerSequence(Integers()));
    error if not bool,
        "Argument 1 must be a sequence of integer sequences, each having the same length as argument 2";
    bool,w:=CanChangeUniverse(w,Integers());
    error if not bool, "Argument 2 must be a nonempty integer sequence";
    // OK, let the hyperplane knapsack do the work
    P:=hyperplane_knapsack(RowSequence(Transpose(Matrix(Q))),w);
    error if not IsPolytope(P),
        "Solution space has a non-zero dimensional kernel";
    return ModifyProcess(PointProcess(P),Eltseq);
end function;

// Recursively searches for a simplicial cone (using the given inequalities).
// Returns the first such cone found.
function search_for_simplicial_subcone(ineqs,cone_ineqs,d)
    if #cone_ineqs eq d then
    	C:=Cone(cone_ineqs);
    	if Dimension(C) eq d and IsStrictlyConvex(C) then
    	    return true,C;
    	end if;
    	return false,_;
    end if;
    for i in [1..#ineqs] do
    	bool,C:=$$(ineqs[i + 1..#ineqs],Append(cone_ineqs,ineqs[i]),d);
    	if bool then
    	    return true,C;
    	end if;
    end for;
    return false,_;
end function;

// Given a point pt in a bounding box with top right corner v and bottom left
// corner the origin, returns true followed by the next point along in lex
// order, if such a point exists, and returns false otherwise. v and pt are
// sequences of integers. On call, i should be set equal to #pt.
function next_point(pt,v,i)
    pt[i] +:= 1;
    if pt[i] gt v[i] then
    	if i eq 1 then
    	    return false,_;
    	else
    	    return $$(pt,v,i-1);
    	end if;
    end if;
    for j in [i+1..#pt] do
    	pt[j]:=0;
    end for;
    return true,pt;
end function;

// Let NC be a cone in d dimensional space defined by inequalities ineqs. We
// define H to be the matrix given by the pruned inequalities,
//      H = RemoveRow(Transpose(Matrix(ineqs)),d)
//  and final_H to be the sequence corresponding to the row that was pruned,
//      final_H = [I.d : I in ineqs].
// Let pt be a point on a codimension - 1 face of a bounding box, pt cat [0]
// and pt cat [a] the endpoints of the interval in which we will search. This
// returns all the points v along this interval (including endpoints) for which
// "v in NC" and "mK - v in Interior(NC)".
function scan_along_ray(pt,a,H,final_H,mK)
    // Make a note of the ambient lattice
    L:=Dual(Parent(mK));
    d:=Dimension(L);
    // We begin by evaluating pt and Prune(mK) - v at all the inequalities
    // (suitably pruned).
    pt_eval:=Eltseq(Vector(pt) * H);
    mKpt:=Prune(Eltseq(mK));
    mKpt:=[Integers() | mKpt[i] - pt[i] : i in [1..#pt]];
    mKpt_eval:=Eltseq(Vector(mKpt) * H);
    // We need to know all 0 <= t <= a such that:
    //  pt_eval[i] + t * final_H[i] >= 0 and
    //  mKpt_eval[i] + (mK[d] - t) * final_H[i] > 0.
    // We begin by absorbing mK[d] * final_H[i] into mKpt_eval[i].
    mKd:=Eltseq(mK)[d];
    for i in [1..#final_H] do
        mKpt_eval[i] +:= mKd * final_H[i];
    end for;
    // The equations we need to satisfy are now:
    //  0 <= t <= a,
    //  pt_eval[i] + t * final_H[i] >= 0,
    //  mKpt_eval[i] - t * final_H[i] > 0.
    // So if final_H[i] > 0:
    //  Ceiling(-pt_eval[i] / final_H[i]) <= t <= Ceiling(mKpt_eval[i] / final_H[i]) - 1
    // If final_H[i] < 0:
    //  Floor(mKpt_eval[i] / final_H[i]) + 1 <= t <= Floor(-pt_eval[i] / final_H[i])
    // If final_H[i] = 0 then we need pt_eval[i] >= 0 and mKpt_eval[i] > 0.
    mint:=0;
    maxt:=a;
    for i in [1..#final_H] do
        if final_H[i] gt 0 then
            mint:=Max(mint,Ceiling(-pt_eval[i] / final_H[i]));
            maxt:=Min(maxt,Ceiling(mKpt_eval[i] / final_H[i]) - 1);
            if mint gt maxt then return {L|}; end if;
        elif final_H[i] lt 0 then
            mint:=Max(mint,Floor(mKpt_eval[i] / final_H[i]) + 1);
            maxt:=Min(maxt,Floor(-pt_eval[i] / final_H[i]));
            if mint gt maxt then return {L|}; end if;
        elif pt_eval[i] lt 0 or mKpt_eval[i] le 0 then
            return {L|};
        end if;
    end for;
    return {L | Append(pt,c) : c in [mint..maxt]};
end function;

// Here NC is a cone (the nef cone) and mK is a lattice point (minus K). Returns
//      {Ambient(NC) | pt : pt in Points(semipositive_cone meet NC) |
//                                    IsInInterior(pt,semipositive_cone)}
// where semipositive_cone := -NC + mK
function first_Chern_classes_for_nef_ci(NC,mK)
    // We begin by computing a change of basis that will map NC into the
    // positive orthant. We do this by finding a dual basis contained in the
    // dual cone.
    ineqs:=SetToSequence(SequenceToSet(Inequalities(NC)));
    mK_heights:=[Integers() | h * mK : h in ineqs];
    ParallelSort(~mK_heights,~ineqs);
    d:=Dimension(Ambient(NC));
    bool,SC:=search_for_simplicial_subcone(ineqs,[Universe(ineqs)|],d);
    error if not bool, "Nef cone not of maximum dimension in ambient lattice.";
    B:=Matrix(LatticeBasisInCone(SC));
    ineqs:=RowSequence(Matrix(ineqs) * B^-1);
    ChangeUniverse(~ineqs,Ambient(Dual(NC)));
    mK:=mK * Transpose(B);
    // Calculate the pruned inequality matrix and the final inequality column.
    H:=Transpose(Matrix(ineqs));
    RemoveRow(~H,Nrows(H));
    final_H:=[Integers() | I.d : I in ineqs];
    // Extract the top-right corner of the bounding box of NC \cap (mK - NC)
    // (by construction the bottom-left corner is the origin) and prune the
    // final coefficient
    v:=Eltseq(mK);
    a:=v[d];
    Prune(~v);
    // Start scanning through the bounding box for points
    pt:=ZeroSequence(Integers(),d-1);
    if #pt ne 0 then
    	pts:={Dual(Parent(mK))|};
    	repeat
    	    pts join:= scan_along_ray(pt,a,H,final_H,mK);
    	    bool,pt:=next_point(pt,v,#pt);
    	until not bool;
    else
    	pts:=scan_along_ray(pt,a,H,final_H,mK);
    end if;
    // Finally undo the change of basis and return
    B:=Transpose(B^-1);
    return {Ambient(NC) | v * B : v in pts};
end function;

// Returns a sequence of tuples <K,ps> where K is the intersection data
// corresponding to the line bundles, and ps is the first number_of_terms + 1
// terms of the corresponding period sequence.
function complete_intersections_and_period_sequences(D,NC,MC,number_of_terms :
  dimensions:={Integers()|})
    // Compute the basis geometric data
    max_dim:=#D - Dimension(Universe(D));
    mK:=&+D;
    // Construct c_1 such that the corresponding complete intersection is Fano
    amples:=first_Chern_classes_for_nef_ci(NC,mK);
    // We should remove zero, too as the trivial line bundle defines an empty
    // hypersurface (or, more accurately, as at some point in the Quantum
    // Lefschetz process I need the map "multiply by the Euler class of the
    // line bundle" to  give an injection H^0 -> H^2, i.e. I need the Euler
    // class of the line bundle to be non-zero).
    Exclude(~amples,Zero(Universe(amples)));
    // Is there anything to do?
    results:={};
    if #amples eq 0 then return results; end if;
    // We need to sum over the part of the Mori cone which is non-negative on
    // each toric divisor (and of  degree at most number_of_terms on -KX -c1,
    // but we will impose that later)
    if number_of_terms gt 0 then
        degrees_to_sum:=ConeWithInequalities(D);
        if not degrees_to_sum subset MC then
            degrees_to_sum:=MC meet degrees_to_sum;
        end if;
    end if;
    // Now walk through the available c1s, computing complete intersections
    // with that c1 and calculating the quantum period for each complete
    // intersection.
    hilbert_basis:=HilbertBasis(NC : algorithm:="Hemmecke");
    for c1 in amples do
        // First decompose c1 as a sum of non-trivial nef line bundles. If the
        // optional argument dimensions is set then we know how many line
        // bundles to take.
        decompositions:=toric_knapsack([Eltseq(b) :
                                        b in hilbert_basis], Eltseq(c1));
        // This is all ways of writing c1 as a LC of hilbert basis generators
        // so divide it up as a sum of first Chern classes of nef line bundles
        complete_intersections:={};
        for decomposition in decompositions do
            for k in [1..max_dim - 1] do
                // Make sure that, if dimension is set, we only use the correct
                // number of line bundles
                if (#dimensions eq 0) or (max_dim - k in dimensions) then
                    poss:=[non_negative_decompositions(u,k):u in decomposition];
                    for choice in CartesianProduct(poss) do
                        line_bundles:=Sort([&+[hilbert_basis[i] * choice[i][j] :
                                              i in [1..#poss]]  : j in [1..k]]);
                        // Exclude trivial summands, because in the quantum
                        // Lefschetz process we need the Euler class of each
                        // line-bundle to be non-zero (see comment above)
                        if not Zero(Universe(amples)) in line_bundles then
                            Include(~complete_intersections,line_bundles);
                        end if;
                    end for;
                end if;
            end for;
        end for;
        // Now iterate over all the complete intersections with this c1,
        // calculating the quantum period
        if number_of_terms gt 0 then
            for line_bundles in complete_intersections do
                ps:=period_sequence(D,NC,MC,degrees_to_sum,line_bundles,
                                                               number_of_terms);
                Include(~results,<[Eltseq(L) : L in line_bundles],ps>);
            end for;
        else
            one:=[Integers()|1];
            results join:= {<[Eltseq(L) : L in line_bundles],one> :
                                        line_bundles in complete_intersections};
        end if;
    end for;
    // Return the results
    return results;
end function;

/////////////////////////////////////////////////////////////////////////
// Intrinsics
/////////////////////////////////////////////////////////////////////////

intrinsic CompleteIntersectionsAndPeriodSequences(
    W::SeqEnum[SeqEnum[RngIntElt]], n::RngIntElt : 
    define_fan:=false, dimensions:={Integers()|} )
    -> SetEnum
{Computes all complete intersections in the smooth toric Fano variety (or weighted projective space) X with spanning fan generated by the given weight data, cut out by direct sums of non-trivial nef line bundles L_1,...,L_c such that -K_X - L_1 - ... - L_c is ample on X. The data is returned as a sequence of tuples <K,ps> where K is the intersection data corresponding to the line bundles, and ps is the first n+1 terms of the corresponding period sequence. If the optional parameter 'define_fan' (default: false) is set to true then the verification that the data defines a smooth toric Fano variety is skipped. If the optional parameter 'dimensions' is equal to a set or sequence of integers, only period sequences for complete intersections of those dimensions will be calculated.}
    // Sanity checks
    bool,ample:=validate_weight_data(W : define_fan:=define_fan);
    require bool: ample;
    bool,dimensions:=validate_dimensions(#W[1] - #W,dimensions);
    require bool: dimensions;
    require n ge 0:
        "The number of terms to compute must be a non-negative integer.";
    // Calculate the basic geometric data
    D,NC,MC:=divisor_data_from_weights(W);
    // Return the result
    return complete_intersections_and_period_sequences(D,NC,MC,n :
                                                        dimensions:=dimensions);
end intrinsic;


==> anc/ci.m <==
/////////////////////////////////////////////////////////////////////////
// Magma functions for computing the quantum period sequence for a Fano
// toric complete intersection
//
// Written in 2010--2014 by
//
// Tom Coates <t.coates@imperial.ac.uk>
// Alexander Kasprzyk <a.m.kasprzyk@imperial.ac.uk>
//
// To the extent possible under law, the author(s) have dedicated all
// copyright and related and neighboring rights to this software to the
// public domain worldwide. This software is distributed without any
// warranty. You should have received a copy of the CC0 Public Domain
// Dedication along with this software. If not, see
// <http://creativecommons.org/publicdomain/zero/1.0/>.
//
// If you make use of this code in an academic or commercial context, 
// you should acknowledge this by including a reference or citation to
// the paper "Four-Dimensional Fano Toric Complete Intersections" by  
// Tom Coates, Alexander Kasprzyk, and Thomas Prince, 2014.
//
/////////////////////////////////////////////////////////////////////////

/////////////////////////////////////////////////////////////////////////
// local functions
/////////////////////////////////////////////////////////////////////////

// Validates the arguments for weight data. Returns true followed by ample on
// success, false followed by an error message otherwise.
function validate_weight_data(W : ample:=false, define_fan:=false,
  allow_weak_fano:=false)
    if not (#W ne 0 and #W[1] ne 0) then
        return false, "The fan must be defined by at least one weight.";
    end if;
    d:=#W[1];
    if not &and[#wt eq d : wt in W] then
        return false, "The weights must all be of the same length.";
    end if;
    if not Type(define_fan) eq BoolElt then
        return false, "The parameter 'define_fan' must be a boolean.";
    end if;
    if not Type(allow_weak_fano) eq BoolElt then
        return false, "Parameter 'allow_weak_fano' must be a boolean.";
    end if;
    if not ample cmpeq false then
        if not (Type(ample) eq SeqEnum and #ample eq #W) then
            return false, Sprintf("The parameter 'ample' must be a sequence of integers of length %o.",#W);
        end if;
        bool,ample:=CanChangeUniverse(ample,Integers());
        if not bool then
    	    return false, "The parameter 'ample' must be a sequence of integers.";
    	end if;
    end if;
    if not define_fan then
        // Try to create the associated fan
        try
            F:=FanWithWeights(W : ample:=ample);
        catch e
            return false,"The weight data does not define a fan.";
        end try;
        // Is this a complete fan?
        if not IsComplete(F) then
            return false,"The fan is not complete.";
        end if;
        // Do we allow this ambient?
        X:=ToricVariety(Rationals(),F);
        if not IsWeightedProjectiveSpace(X) then
            if not IsNonSingular(X) then
                return false,"The toric variety is not nonsingular.";
            end if;
            if allow_weak_fano then
                if not IsWeakFano(X) then
                    return false,"The toric variety must be a weak Fano variety.";
                end if;
            else
                if not IsFano(X) then
                    return false,"The toric variety must be a smooth Fano variety.";
                end if;
            end if;
        end if;
    end if;
    return true,ample;
end function;

// Validates the arguments for the weight data and bundles. Returns true
// followed by ample on success, false followed by an error message otherwise.
function validate_weight_data_and_bundles(W,K : ample:=false, define_fan:=false,
                                                         allow_weak_fano:=false)
    bool,ample:=validate_weight_data(W : ample:=ample, define_fan:=define_fan,
                                              allow_weak_fano:=allow_weak_fano);
    if not bool then
        return false,ample;
    end if;
    d:=#W;
    if not &and[#s eq d : s in K] then
        return false, Sprintf("The intersection data must be a sequence of sequences of integers, each of length %o.",d);
    end if;
    return true,ample;
end function;

// Given weights W and optional ample divisor, returns the toric divisors, nef
// cone, and Mori cone. Assumes that W defines a smooth toric Fano.
function divisor_data_from_weights(W : ample:=false)
    // Create the weight matrix
    weight_matrix:=Matrix(W);
    // Extract the toric divisors
    L:=ToricLattice(#W);
    D:=RowSequence(Transpose(weight_matrix));
    // If no ample divisor is given, use -K
    if ample cmpeq false then
        ample:=LatticeVector(Eltseq(&+Rows(Transpose(weight_matrix))));
    else
        ample:=LatticeVector(ample);
    end if;
    L:=Parent(ample);
    ChangeUniverse(~D,L);
    // Calculate the minimal anticones
    cones:=[];
    for idx in Subsets({1..#D},#W) do
        C:=Cone([L | D[j] : j in idx]);
        if ample in C then
            Append(~cones,C);
        end if;
    end for;
    // Calculate the nef cone and the Mori code
    nef:=&meet cones;
    mori:=Dual(nef);
    // Return the data
    return D,nef,mori;
end function;


// Returns the specified coefficients of the I-function for the
// complete intersection specified by line_bundles (a sequence of elements of
// the nef cone NC). D is the divisor data, NC and MC are the nef and Mori
// cones, degrees_to_sum is the intersection of MC with the half-spaces
// D[i] ge 0. "start" and "finish" are indexed from zero, i.e. they correspond
// to the power of t in the I-function. The resulting sequence is defined
// over the rationals.
function I_function(D,NC,MC,degrees_to_sum,line_bundles,
  start,finish)
    // Compute the basic geometric data
    mK:=&+D;
    // Ensure that the line bundles are in the correct ambient
    ChangeUniverse(~line_bundles,Ambient(NC));
    // We force the computation of the Hilbert basis for "degrees_to_sum" using
    // the "Hemmecke" algorithm
    _:=HilbertBasis(degrees_to_sum : algorithm:="Hemmecke");
    // Calculate the I-function for the complete intersection
    c1:=&+line_bundles;
    I:=[Rationals()|];
    for h in [start..finish] do
        coeff:=Rationals() ! 0;
        for d in Points(degrees_to_sum,mK - c1,h) do
            twist_factor:=&*[Integers() |
                Factorial(Integers() ! (rho * d)) : rho in line_bundles];
            ambient_factor:=&*[Integers() |
                Factorial(Integers() ! (D[i] * d)) : i in [1..#D]];
            coeff +:= twist_factor / ambient_factor;
        end for;
        Append(~I,coeff);
    end for;
    // Return what we have
    return I;
end function;

// Takes the coefficients [c0,c1,c2,...] of an I-function and applies the mirror
// map so as to zero c1, and then regularises. Attempts to cast the resulting
// sequence into the integers before returning.
function mirror_map_and_regularize(I_coeffs)
    // Create the ring for the quantum period to live in
    R:=PolynomialRing(Rationals());
    t:=R.1;
    I:=R ! I_coeffs;
    // Do the "mirror map", which just amounts to multiplying by exp(at) so as
    // to zero the coefficient of t in exp(at)*I
    n:=#I_coeffs - 1;
    if Coefficient(I,1) eq 0 then
        I_after_mirror_map:=I;
    else
        a := -Coefficient(I,1);
        exp_factor:=&+[R | a^k * t^k / Factorial(k) : k in [0..n]];
        I_after_mirror_map:=I * exp_factor;
        // This is only correct up to degree n, so truncate it
        I_after_mirror_map:=R ! (Coefficients(I_after_mirror_map)[1..n + 1]);
    end if;
    // Regularise
    cs:=Coefficients(I_after_mirror_map);
    I_reg:=R ! [Universe(cs) | cs[k] * Factorial(k - 1) : k in [1..#cs]];
    // Rebuild the period sequence
    ps:=Coefficients(I_reg);
    if #ps lt n + 1 then
        ps cat:= ZeroSequence(Universe(ps),n + 1 - #ps);
    end if;
    // Attempt to cast the sequence into the integers before returning
    bool,intps:=CanChangeUniverse(ps,Integers());
    if bool then ps:=intps; end if;
    return ps;
end function;

// Returns n + 1 terms of the regularised period sequence for the complete
// intersection specified by line_bundles (a sequence of elements of the nef
// cone NC). D is the divisor data, NC and MC are the nef and Mori cones,
// degrees_to_sum is the intersection of MC with the half-spaces D[i] ge 0.
function period_sequence(D,NC,MC,degrees_to_sum,
  line_bundles,n)
    return mirror_map_and_regularize(
        I_function(D,NC,MC,degrees_to_sum,line_bundles,0,n));
end function;

/////////////////////////////////////////////////////////////////////////
// intrinsics
/////////////////////////////////////////////////////////////////////////

intrinsic PeriodSequenceForCompleteIntersection( W::SeqEnum[SeqEnum[RngIntElt]],
    K::SeqEnum[SeqEnum[RngIntElt]], n::RngIntElt : ample:=false,
    define_fan:=false, allow_weak_fano:=false ) -> SeqEnum[RngIntElt]
{The first n+1 terms of the period sequence corresponding to the given complete intersection in the smooth toric Fano variety (or weighted projective space) X generated by the given weight data. The optional parameter 'ample' can be used to specify the ample divisor to use. If the optional parameter 'define_fan' (default: false) is set to true then the verification that the data defines a smooth toric Fano variety is skipped. Set 'allow_weak_fano' to true (default: false) to allow weak Fano ambients.}
    // Sanity check
    require n gt 0: "The number of terms to compute must be a positive integer";
    bool,ample:=validate_weight_data_and_bundles(W,K : ample:=ample,
                      define_fan:=define_fan, allow_weak_fano:=allow_weak_fano);
    require bool: ample;
    // Calculate the basic geometric data
    D,NC,MC:=divisor_data_from_weights(W : ample:=ample);
    degrees_to_sum:=ConeWithInequalities(D);
    if not degrees_to_sum subset MC then
        degrees_to_sum:=MC meet degrees_to_sum;
    end if;
    // Calculate the period sequence
    ps:=period_sequence(D,NC,MC,degrees_to_sum,K,n);
    require Universe(ps) cmpeq Integers():
        "Unable to recast period sequence as a sequence of integers. Perhaps the input data was invalid?";
    return ps;
end intrinsic;


==> anc/data/README.txt <==
The supporting data files for this paper exceed the arXiv file size limits.  They can be found, as a gzipped .tar file, at:

http://coates.ma.ic.ac.uk/preprints/data.tar.gz




==> anc/intrinsics.spec <==
{
    utilities.m
    weyl.m
    period_sequence.m
    ramification.m
    picard_fuchs.m
    ci.m
    all_ci.m
    to_laurent.m
    laurent.m
    mutation.m
    mutation_graph.m
}


==> anc/laurent.m <==
/////////////////////////////////////////////////////////////////////////
// Magma functions for working with Laurent polynomials
//
// Written in 2010--2014 by
//
// Tom Coates <t.coates@imperial.ac.uk>
// Alexander Kasprzyk <a.m.kasprzyk@imperial.ac.uk>
//
// To the extent possible under law, the author(s) have dedicated all
// copyright and related and neighboring rights to this software to the
// public domain worldwide. This software is distributed without any
// warranty. You should have received a copy of the CC0 Public Domain
// Dedication along with this software. If not, see
// <http://creativecommons.org/publicdomain/zero/1.0/>.
//
// If you make use of this code in an academic or commercial context, 
// you should acknowledge this by including a reference or citation to
// the paper "Four-Dimensional Fano Toric Complete Intersections" by  
// Tom Coates, Alexander Kasprzyk, and Thomas Prince, 2014.
//
/////////////////////////////////////////////////////////////////////////

/////////////////////////////////////////////////////////////////////////
// Local functions
/////////////////////////////////////////////////////////////////////////

// Given a pair (cs,monos) and a (finite) group acting on monos, extends the
// two sequences (by adding points to monos and zeros to cs) until monos
// is closed under the group action. The resulting (cs,monos) pair is parallel
// sorted and returned.
function close_cs(cs,monos,G)
    L:=Universe(monos);
    monos:=[Vector(Eltseq(v)) : v in monos];
    gens:=SequenceToSet(monos);
    while #gens ne 0 do
        m:=Representative(gens);
        for g in G do
            n:=m * g;
            Exclude(~gens,n);
            if not n in monos then
                Append(~monos,n);
                Append(~cs,0);
            end if;
        end for;
    end while;
    ParallelSort(~monos,~cs);
    return cs,[L | Eltseq(v) : v in monos];
end function;

// Parallel sorts the pair (monos,cs), and then returns the resulting
// coefficients.
function reorder_cs(monos,cs)
    ParallelSort(~monos,~cs);
    return cs;
end function;

// Given a sequence S of integers and a function field R, returns the
// corresponding monomial. Note: This assumes that the rank is compatible with
// the length of S.
function seq_to_monomial(R,S)
    m:=R ! 1;
    for i in [1..#S] do
        if S[i] gt 0 then
            m *:= R.i^S[i];
        elif S[i] lt 0 then
            m *:= 1/(R.i^-S[i]);
        end if;
    end for;
    return m;
end function;

// Returns a sequence of coefficients, and a sequence of monomial exponents
// for the given Laurent polynomial.
function coefficients_and_exponents(f)
    coeffs,monos:=CoefficientsAndMonomials(Numerator(f));
    monos:=[PowerSequence(Integers()) | Exponents(m) : m in monos];
    d:=Coefficients(Denominator(f))[1];
    if not Denominator(f) in CoefficientRing(Parent(f)) then
        den:=Exponents(Monomials(Denominator(f))[1]);
        monos:=[PowerSequence(Integers()) |
                      [Integers() | m[i] - den[i] : i in [1..#m]] : m in monos];
    end if;
    coeffs:=[FieldOfFractions(Universe(coeffs)) | c / d : c in coeffs];
    return coeffs,monos;
end function;

// laurent_normal_form - Attempts to compute a normal form for the given Laurent
// polynomial f. On success returns true followed by the Newton polytope of
// the normal form, a map (as a matrix) sending f to its normal form, a sequence
// on monomials, and a sequence of coefficients. Otherwise returns false
// followed by an error message. By default the sequence of monomials and
// coefficients returned will be the non-zero values only. If you need the
// complete sequence for every point in Sort(SetToSequence(Points(Q))), then
// set 'return_coeffs' to true.
function laurent_normal_form(f : return_coeffs:=false)
    // Covert f to a Newton polytope
    P,cs:=NewtonPolytope(f : return_coeffs:=return_coeffs);
    if not IsMaximumDimensional(P) then
        return false,"Unable to compute normal form (the Newton polytope must be of maximum dimension).",_,_,_;
    end if;
    // Compute the normal form of P and recover the change of basis
    Qverts,perm:=NormalForm(P);
    H:=Transpose(Solution(Transpose(Matrix(PermuteSequence(Vertices(P),perm))),
                          Transpose(Matrix(Qverts))));
    // Extract the coefficients and monomials, and ensure that they're closed
    // under the action of the automorphism group of P
    G:=AutomorphismGroup(P);
    if return_coeffs then
        Pmonos:=Sort(Points(P));
    else
        cs,Pmonos:=CoefficientsAndExponents(f);
        cs,Pmonos:=close_cs(cs,Pmonos,G);
    end if;
    Pmonos:=Matrix(Pmonos);
    // Work through the automorphism group to find the lex-smallest ordering
    // for the coefficients (w.r.t. the change of basis)
    min_cs:=false;
    M:=false;
    for g in G do
        new_M:=g * H;
        new_cs:=reorder_cs(Rows(Pmonos * new_M),cs);
        if Type(min_cs) eq BoolElt then
            min_cs:=new_cs;
            M:=new_M;
        elif new_cs lt min_cs then
            min_cs:=new_cs;
            M:=new_M;
        end if;
    end for;
    // Now we recover the data needed for the return values
    monos:=Sort(RowSequence(Pmonos * H));
    Q:=Polytope(Qverts : areVertices:=true);
    return true,Q,M,monos,min_cs;
end function;

/////////////////////////////////////////////////////////////////////////
// Intrinsics
/////////////////////////////////////////////////////////////////////////

intrinsic '^'( f::FldFunRatMElt, M::Mtrx ) -> FldFunRatMElt
{The action of the square matrix M on the exponents of the Laurent polynomial f}
    // Sanity check
    require IsLaurent(f): "Argument 1 must be a Laurent polynomial";
    R:=Parent(f);
    d:=Rank(R);
    require NumberOfRows(M) eq NumberOfColumns(M) and NumberOfRows(M) eq d:
        Sprintf("Argument 2 must be a %o x %o (square) matrix",d,d);
    bool,M:=CanChangeRing(M,Integers());
    require bool: "Argument 2 must have integer entries";
    // Split f into coefficients and exponents, and apply M to the exponents
    cs,ex:=CoefficientsAndExponents(f);
    ex:=[Eltseq(Vector(e) * M) : e in ex];
    // Reassemble the Laurent polynomial and return
    return &+[R | cs[i] * seq_to_monomial(R,ex[i]) : i in [1..#cs]];
end intrinsic;

intrinsic PrintLaurent( f::FldFunRatMElt ) -> MonStgElt
{A string representation of the Laurent polynomial f}
    // Sanity check
    require IsLaurent(f): "Argument must be a Laurent polynomial";
    // Extract the coefficients and monomials as parallel sequences
    cs,monos:=CoefficientsAndMonomials(f);
    // Create string representations of the terms
    terms:=[Sprintf("%o",(Numerator(cs[i]) * monos[i]) / Denominator(cs[i])) :
                                                                 i in [1..#cs]];
    // Join the terms
    if #terms eq 0 then return "0"; end if;
    str:=terms[1];
    for i in [2..#terms] do
        if terms[i][1] eq "-" then
            str cat:= " - " cat terms[i][2..#terms[i]];
        else
            str cat:= " + " cat terms[i];
        end if;
    end for;
    // Return the string
    return str;
end intrinsic;

intrinsic CoefficientsAndMonomials( F::RngUPolElt ) -> SeqEnum, SeqEnum
{}
    allms:=Monomials(F);
    allcs:=Coefficients(F);
    ms:=[Universe(allms) | allms[i] : i in [1..#allms] | not IsZero(allcs[i])];
    cs:=[Universe(allcs) | allcs[i] : i in [1..#allcs] | not IsZero(allcs[i])];
    return cs,ms;
end intrinsic;

intrinsic CoefficientsAndMonomials( F::FldFunRatMElt ) -> SeqEnum, SeqEnum
{The coefficients and monomials of F as parallel sequences}
    require IsLaurent(F): "Argument must be a Laurent polynomial";
    coeffs,monos:=CoefficientsAndMonomials(Numerator(F));
    d:=Coefficients(Denominator(F))[1];
    if not Denominator(F) in CoefficientRing(Parent(F)) then
        den:=Monomials(Denominator(F))[1];
        monos:=[Parent(F) | m / den : m in monos];
    end if;
    coeffs:=[FieldOfFractions(Universe(coeffs)) | c / d : c in coeffs];
    return coeffs,monos;
end intrinsic;

intrinsic CoefficientsAndExponents( F::RngUPolElt ) -> SeqEnum, SeqEnum
{}
    cs,ex:=CoefficientsAndMonomials(F);
    ex:=[PowerSequence(Integers()) | [Degree(t)] : t in ex];
    return cs,ex;
end intrinsic;

intrinsic CoefficientsAndExponents( F::FldFunRatMElt ) -> SeqEnum, SeqEnum
{}
    require IsLaurent(F): "Argument must be a Laurent polynomial";
    cs,ex:=coefficients_and_exponents(F);
    return cs,ex;
end intrinsic;

intrinsic CoefficientsAndExponents( F::GenMPolBGElt ) -> SeqEnum, SeqEnum
{The coefficients and exponents of F as parallel sequences}
    try
        cs,ms:=CoefficientsAndMonomials(F);
    catch e;
        cs:=Coefficients(F);
        ms:=Monomials(F);
    end try;
    try
        ex:=[PowerSequence(Integers()) | Exponents(m) : m in ms];
    catch e;
        ex:=[PowerSequence(Integers()) |
                           [Degree(m,i) : i in [1..Rank(Parent(F))]] : m in ms];
    end try;
    return cs,ex;
end intrinsic;


intrinsic LaurentPolynomial( ex::SeqEnum[SeqEnum[RngIntElt]], cs::SeqEnum )
    -> FldFunRatMElt
{}
    // Sanity check
    require #cs eq #ex:
        "Arguments 1 and 2 must be sequences of the same length";
    require not IsNull(cs): "Argument 2: Illegal null sequence";
    bool,ex:=CanChangeUniverse(ex,PowerSequence(Integers()));
    require bool:
        "Argument 1 must be a sequence of sequences of integers, each of the same length";
    rk:=#ex eq 0 select 0 else #ex[1];
    require &and[#e eq rk : e in ex]:
        "Argument 1 must be a sequence of sequences of integers, each of the same length";
    // Return the Laurent polynomial
    R:=FieldOfFractions(PolynomialRing(Universe(cs),rk));
    return &+[R | cs[i] * seq_to_monomial(R,ex[i]) : i in [1..#cs]];
end intrinsic;

intrinsic LaurentPolynomial( R::FldFunRat, ex::SeqEnum[SeqEnum[RngIntElt]],
    cs::SeqEnum ) -> FldFunRatMElt
{The Laurent polynomial with coefficients 'cs' and exponents 'ex'}
    // Sanity check
    require #cs eq #ex:
        "Arguments 2 and 3 must be sequences of the same length";
    bool,cs:=CanChangeUniverse(cs,CoefficientRing(R));
    require bool: "Argument 3 is incompatible with the coefficient ring";
    rk:=Rank(R);
    bool,ex:=CanChangeUniverse(ex,PowerSequence(Integers()));
    require bool:
        Sprintf("Argument 2 must be a sequence of sequences of integers, each of length %o",rk);
    require &and[#e eq rk : e in ex]:
        Sprintf("Argument 2 must be a sequence of sequences of integers, each of length %o",rk);
    // Return the Laurent polynomial
    return &+[R | cs[i] * seq_to_monomial(R,ex[i]) : i in [1..#cs]];
end intrinsic;

intrinsic LaurentNormalForm( f::FldFunRatMElt : return_coeffs:=false )
    -> FldFunRatMElt,TorPol,Mtrx,SeqEnum
{A normal form g for the Laurent polynomial f. Also gives the corresponding Newton polytope P, and the matrix M such that f^M = g. By construction, P eq NormalForm(P). Set 'return_coeffs' to true to also return the coefficients associated with the points of P. The coefficients are placed in bijection with Sort(SetToSequence(Points(P))).}
    // Sanity check
    require IsLaurent(f): "Argument must be a Laurent polynomial";
    require Type(return_coeffs) eq BoolElt:
        "Parameter 'return_coeffs' must be a boolean";
    // Calculate the normal form
    bool,Q,M,monos,cs:=laurent_normal_form(f : return_coeffs:=return_coeffs);
    require bool: Q;
    // Do we need to compute all the coefficients?
    if return_coeffs then
        return LaurentPolynomial(Parent(f),monos,cs),Q,M,cs;
    else
        return LaurentPolynomial(Parent(f),monos,cs),Q,M,_;
    end if;
end intrinsic;

intrinsic LaurentAutomorphismGroup( f::FldFunRatMElt ) -> GrpMat
{The automorphism group of the Laurent polynomial f}
    // Sanity check
    require IsLaurent(f): "Argument must be a Laurent polynomial";
    // Extract the Newton polytope P and corresponding automorphism group G
    P:=NewtonPolytope(f : return_coeffs:=false);
    G:=AutomorphismGroup(P);
    // Ensure that the monomials and coefficients are closed under G, and then
    // convert the monomials to a matrix
    cs,monos:=CoefficientsAndExponents(f);
    cs,monos:=close_cs(cs,monos,G);
    M:=Matrix(monos);
    // We build the automorphism group of f by restriction of G
    autf:=sub<G | Identity(G)>;
    for g in G do
        if not g in autf then
            newcs:=cs;
            newpts:=RowSequence(M * g);
            ParallelSort(~newpts,~newcs);
            if newcs eq cs then
                autf:=sub<G | autf,g>;
            end if;
        end if;
    end for;
    // Return the automorphism group
    return autf;
end intrinsic;



==> anc/mutation.m <==
/////////////////////////////////////////////////////////////////////////
// Magma functions for working with mutations of Laurent polynomials
//
// Written in 2010--2014 by
//
// Tom Coates <t.coates@imperial.ac.uk>
// Alexander Kasprzyk <a.m.kasprzyk@imperial.ac.uk>
//
// To the extent possible under law, the author(s) have dedicated all
// copyright and related and neighboring rights to this software to the
// public domain worldwide. This software is distributed without any
// warranty. You should have received a copy of the CC0 Public Domain
// Dedication along with this software. If not, see
// <http://creativecommons.org/publicdomain/zero/1.0/>.
//
// If you make use of this code in an academic or commercial context, 
// you should acknowledge this by including a reference or citation to
// the paper "Four-Dimensional Fano Toric Complete Intersections" by  
// Tom Coates, Alexander Kasprzyk, and Thomas Prince, 2014.
//
/////////////////////////////////////////////////////////////////////////

import "laurent.m": seq_to_monomial;

/////////////////////////////////////////////////////////////////////////
// Local functions
/////////////////////////////////////////////////////////////////////////

// Given a polytope Laurent polynomial f, returns the slices of f in the
// direction of the "z" axis. The slices are cast into a codimension 1
// polynomial ring.
function slices(f)
    // Recover the dimension of the parent polynomial ring and create the target
    d:=Rank(Parent(f));
    R:=RationalFunctionField(CoefficientRing(Parent(f)),d - 1);
    // Split f into a numerator and denominator, and compute the height of
    // the denominator
    num:=Numerator(f);
    den:=Denominator(f);
    shift:=-Exponents(den)[d];
    // Recreate the denominator in R
    den:=seq_to_monomial(R,Prune(Exponents(den)));
    // Create the slices
    cs,ex:=CoefficientsAndExponents(num);
    A:=AssociativeArray(Integers());
    for h in {Integers() | m[d] : m in ex} do
        A[h + shift] := &+[R | cs[i] * seq_to_monomial(R,Prune(ex[i])) :
                                           i in [1..#ex] | ex[i][d] eq h] / den;
    end for;
    // Return the slices
    return A;
end function;

// Given a sequence of factorisations F = [<f,i>] (where <f,i> means that f^i
// is a factor), and given a pair I = <g,j>, returns min(i,j) if g lies in F, 0
// otherwise.
function in_factors(F,I)
    for J in F do
        if I[1] eq J[1] then return Min(I[2],J[2]); end if;
    end for;
    return 0;
end function;

// Given an associative array A of slices of a Laurent polynomial, and a set of
// slices H (given by the relevant keys of A), returns the largest factor F such
// that F^Abs(i) | Numerator(A[i]) for all i in H.
function common_factor(A,H)
    // Initially we have no candidate factors
    cands:=false;
    // Start working through the slices
    for i in H do
        // Extract the factors of appropriate power
        facts:=[];
        for I in Factorisation(Numerator(A[i])) do
            j:=Floor(I[2] / Abs(i));
            if j gt 0 then Append(~facts,<I[1],j>); end if;
        end for;
        // Is there anything to do?
        if IsEmpty(facts) then return facts; end if;
        // Adjust the candidates accordingly
        if Type(cands) eq BoolElt then
            cands:=facts;
        else
            // Restrict the candidates
            newcands:=[];
            for I in cands do
                j:=in_factors(facts,I);
                if j ne 0 then
                    Append(~newcands,<I[1],j>);
                end if;
            end for;
            // Is there anything to do?
            if IsEmpty(newcands) then return newcands; end if;
            cands:=newcands;
        end if;
    end for;
    // Return the factors
    return cands;
end function;

// Suppose that we have a sequence of objects S = [o_1,...,o_1,o_2,...,o_2,...],
// where each object o_i is repeated n_i times. These repetitions are encoded
// in a sequence N = [n_1,n_2,...]. Given N, this function will return all
// distinct ways of choosing an unordered sequence of objects from S -- this is
// returned as a set of sets of indices (from S).
function unordered_sequences(N)
    // Get the easy cases out of the way
    if IsEmpty(N) then
        return {{Integers()|}};
    elif #N eq 1 then
        return {{1..k} : k in [0..N[1]]};
    end if;
    // We now work recursively on the n_i
    n:=N[1];
    base:={{1..k} : k in [0..n]};
    idxs:={Universe(base)|};
    for I in $$(N[2..#N]) do
        J:={Integers() | i + n : i in I};
        idxs join:= {B join J : B in base};
    end for;
    // Return the sequence if indices
    return idxs;
end function;

// Given an associative array of slices, performs the mutation that moves the
// factors to the negative slices.
function move_slices_to_bottom(A)
    // Recover the common factor from the positive slices
    fact:=common_factor(A,{Integers() | h : h in Keys(A) | h gt 0});
    // Perform the mutation that moves the factor to the negative slices
    R:=Parent(A[Representative(Keys(A))]);
    K:=&*[R | I[1]^I[2] : I in fact];
    for h in Keys(A) do
        if h lt 0 then
            A[h]:=A[h] * K^-h;
        elif h gt 0 then
            A[h]:=A[h] / K^h;
        end if;
    end for;
    // Return the result
    return A;
end function;

// Input is an associative array of slices, where each slice is orthogonal
// to (0,...,0,1). Set 'return_graph' to false to return a set of all possible
// Laurent polynomials; set 'return_graph' to true to return the data encoded
// in a directed graph, whose vertex labels are the Laurent polynomials and
// whose edge labels are pairs <F,sgn> describing the corresponding factors.
// Here F is the factor, and sgn is _1 if the w-vector is (0,...,0,1), and is
// -1 if the w-vector is (0,...,0,-1).
function mutations_for_slices(RR,A,return_graph)
    // Build an embedding from the slices into the parent ring of f
    R:=Parent(A[Representative(Keys(A))]);
    emb:=hom<R -> RR | [RR.i : i in [1..Rank(R)]]>;
    d:=Rank(RR);
    z:=RR.d;
    // Recover the common factor from the negative slices
    fact:=common_factor(A,{Integers() | h : h in Keys(A) | h lt 0});
    num:=[Integers() | I[2] : I in fact];
    fact:=&cat[[I[1] : i in [1..I[2]]] : I in fact];
    // We keep track of the prime decomposition used in order to recover the
    // divisibility amongst the resulting mutations
    mutfacts:=[PowerSet(Integers())|];
    // 'maps' will contain the map from the end-point in the w-line to the
    // indexed mutation
    maps:=[RR|];
    // Start working through the possible ways of distributing the factors
    muts:=[RR|];
    for I in unordered_sequences(num) do
        // Build the component that we're distributing
        K:=&*[R | fact[i] : i in I];
        // Distribute it over the heights
        newA:=AssociativeArray(Integers());
        for h in Keys(A) do
            if h lt 0 then
                newA[h]:=A[h] / K^-h;
            elif h gt 0 then
                newA[h]:=A[h] * K^h;
            else
                newA[0]:=A[0];
            end if;
        end for;
        // Now we rebuild these slices as a Laurent polynomial
        Append(~muts,&+[RR | emb(newA[h]) * z^h : h in Keys(newA)]);
        if return_graph then
            // Calculate the map and divisibility data
            Append(~maps,emb(K));
            Append(~mutfacts,I);
        end if;
    end for;
    // If we don't need to calculate the graph, then we're done
    if not return_graph then return SequenceToSet(muts); end if;
    // Build the edges indices
    edges:={PowerSequence(Integers())|};
    for i in [1..#muts - 1] do
        for j in [i + 1..#muts] do
            if mutfacts[i] subset mutfacts[j] or
               mutfacts[j] subset mutfacts[i] then
                Include(~edges,[i,j]);
            end if;
        end for;
    end for;
    edges join:= {PowerSequence(Integers()) | Reverse(E) : E in edges};
    // Build the mutation graph
    G:=Digraph<#muts | SetToIndexedSet(edges)>;
    AssignVertexLabels(~G,muts);
    // Is there anything to do?
    if #edges eq 0 then return G; end if;
    // Create the mutation data for the edges
    labels:=[];
    for E in Edges(G) do
        // Recover the vertex indices that this is an edge between
        idx1:=Index(InitialVertex(E));
        idx2:=Index(TerminalVertex(E));
        // Build the factor and record the direction of w
        F:=maps[idx2] / maps[idx1];
        num:=Numerator(F);
        den:=Denominator(F);
        if den eq 1 then
            F:=num;
            sgn:=1;
        else
            assert num eq 1;
            F:=den;
            sgn:=-1;
        end if;
        // Add the label
        Append(~labels,<F,sgn>);
    end for;
    // Adding the labels to the edges and return
    AssignEdgeLabels(~G,labels);
    return G;
end function;

// Given a directed graph of mutations and a change of basis M used to place the
// original Laurent polynomial in standard form, undoes the change of basis.
procedure undo_base_change(~G,M)
    // Recover the data we need
    muts:=VertexLabels(G);
    RR:=Universe(muts);
    d:=Rank(RR);
    // Undo the change of basis for the Laurent polynomials
    Minv:=M^-1;
    AssignVertexLabels(~G,[RR | g^Minv : g in muts]);
    // Are there any edges to update?
    if NumberOfEdges(G) eq 0 then return; end if;
    // Build the inverse change of basis map
    phiinv:=hom<RR -> RR | [RR.i^Minv : i in [1..d]]>;
    // Undo the change of basis for the mutation data
    labels:=[<phiinv(E[1]),E[2]> : E in EdgeLabels(G)];
    AssignEdgeLabels(~G,labels);
end procedure;

/////////////////////////////////////////////////////////////////////////
// Intrinsics
/////////////////////////////////////////////////////////////////////////

intrinsic WLine( f::FldFunRatMElt, w::TorLatElt ) -> SetEnum[FldFunRatMElt]
{The set of all mutated Laurent polynomials in the w-line induced by f.}
    // Sanity check
    require IsLaurent(f):
        "Argument 1 must be a Laurent polynomial";
    RR:=Parent(f);
    require Rank(RR) eq Dimension(Parent(w)):
        Sprintf("Argument 2 must lie in a %o-dimensional lattice",Rank(RR));
    require IsPrimitive(w):
        "Argument 2 must be a primitive lattice vector";
    // Perform the change of basis
    M:=DefiningMatrix(ChangeBasis(w));
    f:=f^M;
    // Create the initial slices
    A:=slices(f);
    require Min(Keys(A)) lt 0 and Max(Keys(A)) gt 0:
        "The Newton polytope of the Laurent polynomial must intersect the hyperplane defined by argument 2";
    A:=move_slices_to_bottom(A);
    // Perform the mutations, undo the change of basis, and return
    Minv:=M^-1;
    return {RR | g^Minv : g in mutations_for_slices(RR,A,false)};
end intrinsic;

intrinsic WLineGraph( f::FldFunRatMElt, w::TorLatElt ) -> GrphDir
{The directed graph G of all mutated Laurent polynomials in the w-line induced by f. The vertices of G are labeled by Laurent polynomials f_i. The edges [i,j] of G are labeled by a pair <F,sgn> describing the mutations f_i --> f_j. Here F is the factor and sgn is +1 if w is then w-vector, and sgn is -1 if -w is the w-vector.}
    // Sanity check
    require IsLaurent(f):
        "Argument 1 must be a Laurent polynomial";
    RR:=Parent(f);
    require Rank(RR) eq Dimension(Parent(w)):
        Sprintf("Argument 2 must lie in a %o-dimensional lattice",Rank(RR));
    require IsPrimitive(w):
        "Argument 2 must be a primitive lattice vector";
    // Perform the change of basis
    M:=DefiningMatrix(ChangeBasis(w));
    f:=f^M;
    // Create the initial slices
    A:=slices(f);
    require Min(Keys(A)) lt 0 and Max(Keys(A)) gt 0:
        "The Newton polytope of the Laurent polynomial must intersect the hyperplane defined by argument 2";
    A:=move_slices_to_bottom(A);
    // Perform the mutations
    G:=mutations_for_slices(RR,A,true);
    // Undo the change of basis and return
    undo_base_change(~G,M);
    return G;
end intrinsic;

intrinsic Mutation( F::FldFunRatMElt, w::TorLatElt ) -> Map
{The mutation generated by the given factor F and w-vector.}
    // Sanity check
    require IsLaurent(F):
        "Argument 1 must be a Laurent polynomial";
    RR:=Parent(F);
    d:=Rank(RR);
    L:=Parent(w);
    require d eq Dimension(L):
        Sprintf("Argument 2 must lie in a %o-dimensional lattice",d);
    require IsPrimitive(w):
        "Argument 2 must be a primitive lattice vector";
    _,ex:=CoefficientsAndExponents(F);
    ChangeUniverse(~ex,Dual(L));
    require &and[IsZero(v * w) : v in ex]:
        "Argument 1 must lie in the kernel of argument 2";
    // Perform the change of basis
    M:=DefiningMatrix(ChangeBasis(w));
    F:=F^M;
    // Reconstruct the mutation defined by F
    z:=RR.d;
    mut:=hom<RR -> RR | [RR.i : i in [1..d - 1]] cat [F * z]>;
    // Build the change of basis map and its inverse
    Minv:=M^-1;
    phi:=hom<RR -> RR | [RR.i^M : i in [1..d]]>;
    phiinv:=hom<RR -> RR | [RR.i^Minv : i in [1..d]]>;
    // Return the mutation
    return phi * mut * phiinv;
end intrinsic;


==> anc/mutation_graph.m <==
/////////////////////////////////////////////////////////////////////////
// Magma functions for computing the mutation graph of a Laurent 
// polynomial
//
// Written in 2010--2014 by
//
// Tom Coates <t.coates@imperial.ac.uk>
// Alexander Kasprzyk <a.m.kasprzyk@imperial.ac.uk>
//
// To the extent possible under law, the author(s) have dedicated all
// copyright and related and neighboring rights to this software to the
// public domain worldwide. This software is distributed without any
// warranty. You should have received a copy of the CC0 Public Domain
// Dedication along with this software. If not, see
// <http://creativecommons.org/publicdomain/zero/1.0/>.
//
// If you make use of this code in an academic or commercial context, 
// you should acknowledge this by including a reference or citation to
// the paper "Four-Dimensional Fano Toric Complete Intersections" by  
// Tom Coates, Alexander Kasprzyk, and Thomas Prince, 2014.
//
/////////////////////////////////////////////////////////////////////////

// The record associated with a Laurent polynomial f
f_rec:=recformat<
    id,         // The id of the Laurent polynomial f
    ws,         // The set of width vectors, partitioned by width
    min_h,      // The minimum width vector in ws
    depth,      // The depth of f
    G >;        // The automorphism group of f

/////////////////////////////////////////////////////////////////////////
// Local functions
/////////////////////////////////////////////////////////////////////////

// Given a face F of P, and the appropriate codimension faces DFS of the dual D,
// returns the index of the face in DFs supporting F.
function dual_index(F,DFs)
    verts:=Vertices(F);
    for i in [1..#DFs] do
        h:={u * v : v in verts, u in Vertices(DFs[i])};
        if #h eq 1 and Representative(h) eq -1 then return i; end if;
    end for;
    return 0;
end function;

// Given a sequence of width forms, partitioned by width h, returns the smallest
// value of h. If the sequence contains no width forms, returns 0.
function min_width(ws)
    for h in [1..#ws] do
        if IsDefined(ws,h) and not IsEmpty(ws[h]) then return h; end if;
    end for;
    return 0;
end function;

// Given a polytope P and a set of width vectors ws, returns ws partitioned by
// width.
function partition_by_width(P,ws,max_width)
    // Sanity check
    assert Dual(Ambient(P)) eq Universe(ws);
    // Partition by width on P
    parts:=[PowerSet(Universe(ws))|];
    for w in ws do
        h:=Integers() ! Width(P,w);
        if max_width eq 0 or h le max_width then
            if IsDefined(parts,h) then
                Include(~parts[h],w);
            else
                parts[h]:={w};
            end if;
        end if;
    end for;
    // Return the partition
    return parts;
end function;

// Given a Laurent polynomial f, returns the set of all possible width vectors
// on f that may give rise to non-trivial mutations. The widths are returned
// partitioned by width. The minimum width is also returned.
function possible_widths(f,max_width)
    // Extract the Newton polytope of f
    P:=NewtonPolytope(f);
    // We need to work with the dual, so the origin had better lie in P
    assert ContainsZero(P);
    D:=Dual(P);
    // Build the map from exponents to coefficients
    cs,pts:=CoefficientsAndExponents(f);
    ChangeUniverse(~pts,Ambient(P));
    A:=AssociativeArray(Ambient(P));
    for i in [1..#pts] do
        A[pts[i]]:=cs[i];
    end for;
    // We consider factorisations of each (non-extremal) face in turn
    ws:={Ambient(D)|};
    for d in [1..Dimension(P) - 1] do
        // Fetch the dual faces of D
        DFs:=Faces(D,Dimension(P) - d - 1);
        // Start working through the faces
        for F in Faces(P,d) do
            // Recover the corresponding dual face
            idx:=dual_index(F,DFs);
            assert idx ne 0;
            G:=DFs[idx];
            Remove(~DFs,idx);
            // Build the Laurent polynomial of f restricted to F
            Fpts:=[Universe(pts) | pt : pt in pts | pt in F];
            Ff:=LaurentPolynomial(Fpts,[A[pt] : pt in Fpts]);
            // Calculate the largest factor
            lF:=Max([Integers() | I[2] : I in Factorisation(Numerator(Ff))]);
            // Extract the possible dual vectors
            if max_width gt 0 then
                lF:=Min(lF,max_width - 1);
            end if;
            for i in [1..lF] do
                ws join:= {Ambient(G) | u : u in Points(i*G) | IsPrimitive(u)};
            end for;
        end for;
    end for;
    // Return the widths, partitioned by width, along with the minimum width
    ws:=partition_by_width(P,ws,max_width);
    return ws,min_width(ws);
end function;

/////////////////////////////////////////////////////////////////////////

// Given a sequence S and index h, returns the new sequence given by omitting
// S[h], but preserving all other indices.
function remove_index(S,h)
    newS:=[Universe(S)|];
    for i in [1..#S] do
        if IsDefined(S,i) and i ne h then newS[i]:=S[i]; end if;
    end for;
    return newS;
end function;

// Given the current array of Laurent data records, a target entry f, and a form
// w of width h, allows the automorphism group of f to act on both w and -w and
// removes all resulting widths from the target. Also updates the minimum width
// (if necessary).
procedure remove_from_width_data(~fs,f,h,w)
    // Is there anything to do?
    ws:=fs[f]`ws;
    if not IsDefined(ws,h) then return; end if;
    // Calculate the orbit of w. Note: We multiply by g rather than g^-1 since
    // we're iterating over a group, so in the end it doesn't matter.
    D:=Universe(ws[h]);
    orb:={D | w * Transpose(g) : g in fs[f]`G};
    // And, if necessary, the orbit of -w
    if not -w in orb then orb join:= {D | -w : w in orb}; end if;
    // Compute the difference and update the sequence
    min_h:=fs[f]`min_h;
    C:=ws[h] diff orb;
    if not IsEmpty(C) then
        ws[h]:=C;
    else
        ws:=remove_index(ws,h);
        if h eq min_h then fs[f]`min_h:=min_width(ws); end if;
    end if;
    fs[f]`ws:=ws;
end procedure;

// Given the current array of Laurent data records, and a current target width,
// picks a Laurent polynomial f and width w and returns true,f,w,h. If there's
// nothing to pick, returns false.
function fetch_next_by_width(fs,current_h)
    // Start working through the data looking for a width to return
    for f in Keys(fs) do
        if fs[f]`min_h eq current_h then
            w:=Representative(fs[f]`ws[current_h]);
            return true,f,w,current_h;
        end if;
    end for;
    // No luck -- let's calculate the width we should be using
    min_h:=0;
    found_f:=false;
    found_w:=0;
    for f in Keys(fs) do
        h:=fs[f]`min_h;
        if h ne 0 and (min_h eq 0 or h lt min_h) then
            min_h:=h;
            found_f:=f;
            found_w:=Representative(fs[f]`ws[h]);
            if min_h eq 2 then
                return true,found_f,found_w,min_h;
            end if;
        end if;
    end for;
    // Any luck?
    if min_h ne 0 then
        return true,found_f,found_w,min_h;
    else
        return false,_,_,_;
    end if;
end function;

// Given the current array of Laurent data records, and a current target depth,
// picks a Laurent polynomial f and width w and returns true,f,w,h,depth. If
// there's nothing to pick, returns false.
function fetch_next_by_depth(fs,current_depth)
    // Start working through the data looking for a width to return. Whilst we
    // do this, we also look out for the next depth down (just in case).
    next_f:=false;
    next_h:=0;
    next_w:=0;
    for f in Keys(fs) do
        depth:=fs[f]`depth;
        h:=fs[f]`min_h;
        if depth eq current_depth and h ne 0 then
            w:=Representative(fs[f]`ws[h]);
            return true,f,w,h,current_depth;
        elif next_f cmpeq false and depth eq current_depth + 1 and h ne 0 then
            next_f:=f;
            next_h:=h;
            next_w:=Representative(fs[f]`ws[h]);
        end if;
    end for;
    // No luck -- was there a result at the next depth?
    if next_f cmpeq false then
        return false,_,_,_,_;
    else
        return true,next_f,next_w,next_h,current_depth + 1;
    end if;
end function;

// Adds the given Laurent polynomial f to the data array fs. The polynomial is
// assumed to be in normal form, and assumed not to already be in the data.
procedure add_polynomial(f,~fs : max_width:=0, depth:=0)
    // Calculate the width forms
    ws,min_h:=possible_widths(f,max_width);
    // Calculate the automorphism group
    G:=LaurentAutomorphismGroup(f);
    // Add the data to the data array
    id:=#fs + 1;
    fs[f]:=rec< f_rec | id:=id, ws:=ws, min_h:=min_h, depth:=depth, G:=G >;
    // Provide some feedback
    vprintf Fanosearch: " + New Laurent polynomial (id = %o) with %o w-lines.\n",id,&+[Integers() | #W : W in ws];
end procedure;

// Uses the given set/sequence of Laurent polynomials to initialize the data
// array and graph.
function initialize_data(gs : max_width:=0, filter_func:=false)
    // First we create the data array
    fs:=AssociativeArray(Universe(gs));
    // Now we add the Laurent polynomials
    vprintf Fanosearch: "Creating initial data...\n";
    for g in gs do
        f:=LaurentNormalForm(g);
        if not IsDefined(fs,f) then
            if filter_func cmpeq false or filter_func(f) then
                add_polynomial(f,~fs : max_width:=max_width);
            end if;
        end if;
    end for;
    // Create the graph
    G:=Digraph<#fs|>;
    // Assign the vertex labels
    S:=[<fs[f]`id,f> : f in Keys(fs)];
    Sort(~S);
    AssignVertexLabels(~G,[Universe(fs) | I[2] : I in S]);
    // Finally we return the data
    return fs,G;
end function;

// Returns true iff the given direct graph is connected as a non-directed graph.
function is_connected(G)
    return IsConnected(Graph<Vertices(G) | Edges(G)>);
end function;

// Merges the graph for the w-line induced by f with the mutation graph G.
procedure merge_wline_to_graph(f,w,~G,~fs,~current_width : max_width:=0,
  depth:=0, labels_include_width:=false, filter_func:=false,
  filter_child_func:=false)
    // Extract the ambient rational function field
    R:=Parent(f);
    rk:=Rank(R);
    // Calculate the w-line and note the current width
    WG:=WLineGraph(f,w);
    w_width:=current_width;
    // First we merge the vertices
    verts:=Vertices(WG);
    labels:=VertexLabels(WG);
    mapping:=AssociativeArray(Universe(verts));
    for i in [1..#verts] do
        // Normalise the Laurent polynomial and record the change of basis
        g,_,M:=LaurentNormalForm(labels[i]);
        // Is this Laurent polynomial new?
        if not IsDefined(fs,g) then
            // Should we add it?
            add:=(filter_func cmpeq false or filter_func(g)) and
                 (filter_child_func cmpeq false or filter_child_func(f,g));
            if add then
                AddVertex(~G,g);
                add_polynomial(g,~fs : max_width:=max_width, depth:=depth);
                if fs[g]`min_h lt current_width then
                    current_width:=fs[g]`min_h;
                end if;
            end if;
        else
            add:=true;
        end if;
        if add then
            // Remove the width data
            Minv:=M^-1;
            remove_from_width_data(~fs,g,w_width,w * Transpose(Minv));
            // Record the normal form data
            mapping[verts[i]]:=<fs[g]`id,M,Minv>;
        end if;
    end for;
    // Is there anything more to do?
    if NumberOfEdges(WG) eq 0 then return; end if;
    // Now we merge the edges
    minus_w:=-w;
    Es:=Edges(WG);
    Elabels:=EdgeLabels(WG);
    verts:=Vertices(G);
    for i in [1..#Es] do
        // Extract the edge data
        E:=Es[i];
        bool,data1:=IsDefined(mapping,InitialVertex(E));
        if bool then
            bool,data2:=IsDefined(mapping,TerminalVertex(E));
            if bool then
                // Ensure that the edge exists
                v1:=verts[data1[1]];
                v2:=verts[data2[1]];
                AddEdge(~G,v1,v2);
                EE:=EdgeSet(G) ! [v1,v2];
                // Create the edge label describing this mutation
                I:=Elabels[i];
                F:=I[1]^data1[2];
                if I[2] eq 1 then
                    Fw:=w * Transpose(data1[3]);
                else
                    Fw:=minus_w * Transpose(data1[3]);
                end if;
                B:=data1[3] * data2[2];
                J:=labels_include_width select <F,Fw,B,w_width> else <F,Fw,B>;
                // Update the edge label
                if IsLabelled(EE) then
                    AssignLabel(~G,EE,Include(Label(EE),J));
                else
                    AssignLabel(~G,EE,{J});
                end if;
            end if;
        end if;
    end for;
end procedure;

/////////////////////////////////////////////////////////////////////////
// Width first algorithms
/////////////////////////////////////////////////////////////////////////

// Given a sequence of Laurent polynomials fs, computes the mutation graph using
// a width-first algorithm.
function mutation_graph_width_first_basic(fs : max_width:=0, max_iterations:=0,
  labels_include_width:=false)
    // First we initialize our data
    fs,G:=initialize_data(fs : max_width:=max_width);
    // The main loop -- we build the mutation graph width-first
    iteration:=1;
    has_next,f,w,current_width:=fetch_next_by_width(fs,2);
    while has_next and (max_iterations eq 0 or iteration le max_iterations) do
        // Provide some feedback
        vprintf Fanosearch: "Iteration: %o\n - Current width: %o\n - Calculating w-line for Laurent id = %o and w = %o...\n",iteration,current_width,fs[f]`id,w;
        // Merge the w-line with the mutation graph
        merge_wline_to_graph(f,w,~G,~fs,~current_width :
                                max_width:=max_width,
                                labels_include_width:=labels_include_width);
        // Provide some feedback
        vprintf Fanosearch: " - There are %o Laurent polynomials.\n - There remain %o w-values to explore.\n",#fs,&+[Integers() | &+[Integers() | #W : W in fs[f]`ws] : f in Keys(fs)];
        // Move on
        iteration +:= 1;
        has_next,f,w,current_width:=fetch_next_by_width(fs,current_width);
    end while;
    // Return the graph
    return G;
end function;

// This is a more feature-rich version of the basic function above.
// Given a sequence of Laurent polynomials fs, computes the mutation graph using
// a width-first algorithm.
function mutation_graph_width_first_full(fs : max_iterations:=0, max_width:=0,
  terminate_if_connected:=false, labels_include_width:=false,
  filter_func:=false, filter_child_func:=false, terminate_func:=false)
    // First we initialize our data
    fs,G:=initialize_data(fs : max_width:=max_width, filter_func:=filter_func);
    // Is there anything to do?
    iteration:=1;
    if not terminate_func cmpeq false and
      &or[terminate_func(f) : f in Keys(fs)] then
        has_next:=false;
    else
        has_next,f,w,current_width:=fetch_next_by_width(fs,2);
    end if;
    // The main loop -- we build the mutation graph width-first
    while has_next and (max_iterations eq 0 or iteration le max_iterations) do
        // Provide some feedback
        vprintf Fanosearch: "Iteration: %o\n - Current width: %o\n - Calculating w-line for Laurent id = %o and w = %o...\n",iteration,current_width,fs[f]`id,w;
        // Merge the w-line with the mutation graph
        old_size:=NumberOfVertices(G);
        w_width:=current_width;
        merge_wline_to_graph(f,w,~G,~fs,~current_width :
                                max_width:=max_width,
                                labels_include_width:=labels_include_width,
                                filter_func:=filter_func,
                                filter_child_func:=filter_child_func);
        // Provide some feedback
        vprintf Fanosearch: " - There are %o Laurent polynomials.\n - There remain %o w-values to explore.\n",#fs,&+[Integers() | &+[Integers() | #W : W in fs[f]`ws] : f in Keys(fs)];
        // Have we been asked to terminate?
        if not terminate_func cmpeq false and &or[terminate_func(g) :
                   g in VertexLabels(G)[old_size + 1..NumberOfVertices(G)]] then
            has_next:=false;
        // Is the graph connected?
        elif terminate_if_connected and is_connected(G) then
            has_next:=false;
            vprintf Fanosearch: "Mutation graph becomes connected at width: %o\n",w_width;
        end if;
        // Move on
        if has_next then
            iteration +:= 1;
            has_next,f,w,current_width:=fetch_next_by_width(fs,current_width);
        end if;
    end while;
    // Return the graph
    return G;
end function;

/////////////////////////////////////////////////////////////////////////
// Depth first algorithms
/////////////////////////////////////////////////////////////////////////

// Given a sequence of Laurent polynomials fs, computes the mutation graph using
// a breadth-first algorithm.
function mutation_graph_breadth_first_basic(fs : max_width:=0, max_depth:=0,
  max_iterations:=0, labels_include_width:=false)
    // First we initialize our data
    fs,G:=initialize_data(fs : max_width:=max_width);
    // The main loop -- we build the mutation graph breadth-first
    iteration:=1;
    has_next,f,w,current_width,current_depth:=fetch_next_by_depth(fs,0);
    while has_next and (max_iterations eq 0 or iteration le max_iterations) and
      (max_depth eq 0 or current_depth lt max_depth) do
        // Provide some feedback
        vprintf Fanosearch: "Iteration: %o\n - Current depth: %o\n - Calculating w-line for Laurent id = %o and w = %o...\n",iteration,current_depth,fs[f]`id,w;
        // Merge the w-line with the mutation graph
        merge_wline_to_graph(f,w,~G,~fs,~current_width :
                                max_width:=max_width,
                                depth:=current_depth + 1,
                                labels_include_width:=labels_include_width);
        // Provide some feedback
        vprintf Fanosearch: " - There are %o Laurent polynomials.\n - There remain %o w-values to explore.\n",#fs,&+[Integers() | &+[Integers() | #W : W in fs[f]`ws] : f in Keys(fs)];
        // Move on
        iteration +:= 1;
        has_next,f,w,current_width,current_depth:=fetch_next_by_depth(fs,
                                                                 current_depth);
    end while;
    // Return the graph
    return G;
end function;

// This is a more feature-rich version of the basic function above.
// Given a sequence of Laurent polynomials fs, computes the mutation graph using
// a breadth-first algorithm.
function mutation_graph_breadth_first_full(fs : max_width:=0, max_depth:=0,
  max_iterations:=0, terminate_if_connected:=false,
  labels_include_width:=false, filter_func:=false, filter_child_func:=false,
  terminate_func:=false)
    // First we initialize our data
    fs,G:=initialize_data(fs : max_width:=max_width, filter_func:=filter_func);
    // Is there anything to do?
    iteration:=1;
    if not terminate_func cmpeq false and
      &or[terminate_func(f) : f in Keys(fs)] then
        has_next:=false;
    else
        has_next,f,w,current_width,current_depth:=fetch_next_by_depth(fs,0);
    end if;
    // The main loop -- we build the mutation graph breadth-first
    while has_next and (max_iterations eq 0 or iteration le max_iterations) and
      (max_depth eq 0 or current_depth lt max_depth) do
        // Provide some feedback
        vprintf Fanosearch: "Iteration: %o\n - Current depth: %o\n - Calculating w-line for Laurent id = %o and w = %o...\n",iteration,current_depth,fs[f]`id,w;
        // Merge the w-line with the mutation graph
        old_size:=NumberOfVertices(G);
        merge_wline_to_graph(f,w,~G,~fs,~current_width :
                                max_width:=max_width,
                                depth:=current_depth + 1,
                                labels_include_width:=labels_include_width,
                                filter_func:=filter_func,
                                filter_child_func:=filter_child_func);
        // Provide some feedback
        vprintf Fanosearch: " - There are %o Laurent polynomials.\n - There remain %o w-value to explore.\n",#fs,&+[Integers() | &+[Integers() | #W : W in fs[f]`ws] : f in Keys(fs)];
        // Have we been asked to terminate?
        if not terminate_func cmpeq false and &or[terminate_func(g) :
                   g in VertexLabels(G)[old_size + 1..NumberOfVertices(G)]] then
            has_next:=false;
        // Is the graph connected?
        elif terminate_if_connected and is_connected(G) then
            has_next:=false;
            vprintf Fanosearch: "Mutation graph becomes connected at depth: %o\n",current_depth;
        end if;
        // Move on
        if has_next then
            iteration +:= 1;
            has_next,f,w,current_width,current_depth:=fetch_next_by_depth(fs,
                                                                 current_depth);
        end if;
    end while;
    // Return the graph
    return G;
end function;

/////////////////////////////////////////////////////////////////////////
// Intrinsics
/////////////////////////////////////////////////////////////////////////

intrinsic MutationGraph( fs::SetEnum[FldFunRatMElt] :
    max_width:=false,
    max_depth:=false,
    max_iterations:=false,
    terminate_if_connected:=false,
    breadth_first:=false,
    labels_include_width:=false,
    filter_func:=false,
    filter_child_func:=false,
    terminate_func:=false ) -> GrphDir
{Given a set of Laurent polynomials, computes the mutation graph G using either a width-first or breadth-first algorithm. The vertices of G are labeled by the Laurent polynomials f_i, in normal form. The edges [i,j] of G are labeled by a set of triples <F,w,B> describing the mutations f_i --> f_j. Here F is the factor and w the w-vector decribing the mutation from f_i --> g_j, and B is the change of basis placing g_j in normal form f_j (so that g_j^B = f_j). The optional parameter 'max_width' can be used to specify an upper bound on the widths allowed [default: unbounded], 'max_iterations' to restrict the number of iterations to compute [default: no limit], and 'max_depth' to restrict the maximum depth to search to [default: no limit]. Set 'terminate_if_connected' to true to halt as soon as the mutation graph becomes connected. The algorithm will be selected automatically based on the values of the parameters, with a bias towards a width-first search. You can force a breadth-first search by setting 'breadth_first' to true. If 'labels_include_width' is set to true then the edge labels will be augmented with the width. One of two optional filter functions can be provided. If specified, 'filter_func' will be passed a Laurent polynomial g (in normal form) and should return true iff g should be included in the mutation graph. Alternatively, if specified, 'filter_child_func' will be passed two Laurent polynomials f and g (in normal form), where f is a Laurent polynomial already in the graph, and g is a candidate Laurent polynomial obtained from f via a mutation, and should return true iff g should be included in the mutation graph. The optional function 'terminate_func' will be passed g (in normal form) and should return true iff the mutation graph calculation should terminate and return.}
    // Sanity check
    require not IsNull(fs): "Illegal null sequence";
    if max_width cmpeq false then
        max_width:=0;
    else
        bool,max_width:=IsCoercible(Integers(),max_width);
        require bool and max_width gt 0:
            "Parameter 'max_width' must be a positive integer";
    end if;
    if max_depth cmpeq false then
        max_depth:=0;
    else
        bool,max_depth:=IsCoercible(Integers(),max_depth);
        require bool and max_depth gt 0:
            "Parameter 'max_depth' must be a positive integer";
    end if;
    if max_iterations cmpeq false then
        max_iterations:=0;
    else
        bool,max_iterations:=IsCoercible(Integers(),max_iterations);
        require bool and max_iterations gt 0:
            "Parameter 'max_iterations' must be a positive integer";
    end if;
    require Type(terminate_if_connected) eq BoolElt:
        "Parameter 'terminate_if_connected' must be a boolean";
    require Type(breadth_first) eq BoolElt:
        "Parameter 'breadth_first' must be a boolean";
    require Type(labels_include_width) eq BoolElt:
        "Parameter 'labels_include_width' must be a boolean";
    require filter_func cmpeq false or ISA(Type(filter_func),Program):
        "Parameter 'filter_func' must be a program";
    require filter_child_func cmpeq false or
        ISA(Type(filter_child_func),Program):
        "Parameter 'filter_child_func' must be a program";
    require (filter_func cmpeq false) or (filter_child_func cmpeq false):
        "At most one of 'filter_func' or 'filter_child_func' should be specified";
    require terminate_func cmpeq false or ISA(Type(terminate_func),Program):
        "Parameter 'terminate_func' must be a program";
    // Should we search breadth first or width first?
    if breadth_first or max_depth gt 0 then
        // Breadth first
        if terminate_if_connected eq false and filter_func cmpeq false and
           filter_child_func cmpeq false and terminate_func cmpeq false then
            return mutation_graph_breadth_first_basic(fs :
                        max_width:=max_width,
                        max_depth:=max_depth,
                        max_iterations:=max_iterations,
                        labels_include_width:=labels_include_width);
        else
            return mutation_graph_breadth_first_full(fs :
                        max_width:=max_width,
                        max_depth:=max_depth,
                        max_iterations:=max_iterations,
                        terminate_if_connected:=terminate_if_connected,
                        labels_include_width:=labels_include_width,
                        filter_func:=filter_func,
                        filter_child_func:=filter_child_func,
                        terminate_func:=terminate_func);
        end if;
    else
        // Width first
        if terminate_if_connected eq false and filter_func cmpeq false and
           filter_child_func cmpeq false and terminate_func cmpeq false then
            return mutation_graph_width_first_basic(fs :
                        max_width:=max_width,
                        max_iterations:=max_iterations,
                        labels_include_width:=labels_include_width);
        else
            return mutation_graph_width_first_full(fs :
                        max_width:=max_width,
                        max_iterations:=max_iterations,
                        terminate_if_connected:=terminate_if_connected,
                        labels_include_width:=labels_include_width,
                        filter_func:=filter_func,
                        filter_child_func:=filter_child_func,
                        terminate_func:=terminate_func);
        end if;
    end if;
end intrinsic;


==> anc/period_sequence.m <==
/////////////////////////////////////////////////////////////////////////
// Magma functions for computing the period sequence of a Laurent
// polynomial
//
// Written in 2010--2014 by
//
// Tom Coates <t.coates@imperial.ac.uk>
// Alexander Kasprzyk <a.m.kasprzyk@imperial.ac.uk>
//
// To the extent possible under law, the author(s) have dedicated all
// copyright and related and neighboring rights to this software to the
// public domain worldwide. This software is distributed without any
// warranty. You should have received a copy of the CC0 Public Domain
// Dedication along with this software. If not, see
// <http://creativecommons.org/publicdomain/zero/1.0/>.
//
// If you make use of this code in an academic or commercial context, 
// you should acknowledge this by including a reference or citation to
// the paper "Four-Dimensional Fano Toric Complete Intersections" by  
// Tom Coates, Alexander Kasprzyk, and Thomas Prince, 2014.
//
/////////////////////////////////////////////////////////////////////////

/////////////////////////////////////////////////////////////////////////
// Local functions
/////////////////////////////////////////////////////////////////////////

// Returns the constant terms of f^i for 0 <= i <= k, where f is a Laurent
// polynomial.
function first_k_terms(f,k)
    // Extract the denominator and numerator
    den:=Denominator(f);
    if den in CoefficientRing(Parent(f)) then
        den:=Parent(f) ! 1;
    else
        den:=Monomials(den)[1];
    end if;
    f:=Numerator(f);
    // Record the polynomial ring and coefficient ring
    R:=Parent(f);
    F:=CoefficientRing(R);
    // Now we can compute the constant terms
    ff:=R ! 1;
    dd:=R ! 1;
    S:=[F | 1];
    for i in [1..k] do
        vprintf Fanosearch: "Calculating f^%o...\n",i;
        t:=Cputime();
        ff *:= f;
        dd *:= den;
        cs,ms:=CoefficientsAndMonomials(ff);
        idx:=Index(ms,dd);
        c:=idx ne 0 select cs[idx] else F ! 0;
        Append(~S,c);
        vprintf Fanosearch: "Time: %os\n",Cputime(t);
    end for;
    // Return the sequence
    return S;
end function;

// Computes the first k + 1 coefficients of the period sequence by naively
// calculating successive powers of f.
function successive_powers_naive(f,k)
    // Perform the computation
    cs:=first_k_terms(f,k);
    // Return the coefficients
    if Universe(cs) cmpeq Rationals() then
        bool,newcs:=CanChangeUniverse(cs,Integers());
        if bool then cs:=newcs; end if;
    end if;
    return cs;
end function;

/////////////////////////////////////////////////////////////////////////
// Intrinsics
/////////////////////////////////////////////////////////////////////////

intrinsic PeriodSequence( f::FldFunRatMElt, k::RngIntElt) -> SeqEnum
{The first k+1 terms of the period sequence, calculated by computing successive powers of f.}
    // Sanity check
    require k gt 0: "The number of terms to compute must be a positive integer";
    require IsLaurent(f): "The rational function must be a Laurent polynomial";
    // Compute the period sequence
    cs:=successive_powers_naive(f,k);
    return cs;
end intrinsic;


==> anc/picard_fuchs.m <==
/////////////////////////////////////////////////////////////////////////
// Magma functions to compute Picard--Fuchs operators and quantum
// differential operators
//
// Written in 2010--2014 by
//
// Tom Coates <t.coates@imperial.ac.uk>
// Alexander Kasprzyk <a.m.kasprzyk@imperial.ac.uk>
//
// To the extent possible under law, the author(s) have dedicated all
// copyright and related and neighboring rights to this software to the
// public domain worldwide. This software is distributed without any
// warranty. You should have received a copy of the CC0 Public Domain
// Dedication along with this software. If not, see
// <http://creativecommons.org/publicdomain/zero/1.0/>.
//
// If you make use of this code in an academic or commercial context, 
// you should acknowledge this by including a reference or citation to
// the paper "Four-Dimensional Fano Toric Complete Intersections" by  
// Tom Coates, Alexander Kasprzyk, and Thomas Prince, 2014.
//
/////////////////////////////////////////////////////////////////////////

import "weyl.m": polynomial_ring_2;

// The period sequence must be longer than the margin we place around the
// boundary cases.
MARGIN:=5;

/////////////////////////////////////////////////////////////////////////
// Validation functions
/////////////////////////////////////////////////////////////////////////

// Validates the values of N and r against the length of then given period
// sequence S (as used by, for example, "annihilator" below). Returns true,_
// on success, false followed by an error message otherwise.
function validate_N_and_r_values(S,N,r)
    if N le 0 or r le 0 then
        return false,"Bounds must be positive integers.";
    end if;
    minlen:=(N + 1) * (r + 1) + MARGIN;
    if #S lt minlen then
        return false,Sprintf("Bounds incompatible with length: the sequence must be of length at least %o.",minlen);
    end if;
    return true,_;
end function;

// Validates the given data (as used by, for example, "calculate_annihilator"
// below). Returns true,maximum_height,maximum_N,maximum_r on success,
// false,errmsg,_,_ otherwise (where errmsg is an appropriate error message).
function validate_calculate_annihilator(S :
  minimum_N:=1,
  maximum_N:=false,
  minimum_r:=1,
  maximum_r:=false,
  maximum_height:=false)
    // Sanity check
    if Type(minimum_N) ne RngIntElt or minimum_N lt 1 then
        return false,"Parameter 'minimum_N' must be a positive integer.",_,_;
    end if;
    if Type(minimum_r) ne RngIntElt or minimum_r lt 1 then
        return false,"Parameter 'minimum_r' must be a positive integer.",_,_;
    end if;
    if #S le MARGIN then
        return false,Sprintf("The sequence must be of length at least %o.",MARGIN + 1),_,_;
    end if;
    if maximum_height cmpeq false then
        maximum_height:=#S - MARGIN - 1;
    elif Type(maximum_height) ne RngIntElt or maximum_height lt 1 then
        return false,"Parameter 'maximum_height' must be a positive integer.",_,_;
    end if;
    if maximum_N cmpeq false then
        maximum_N:=maximum_height;
    elif Type(maximum_N) ne RngIntElt or maximum_N lt 1 then
        return false,"Parameter 'maximum_N' must be a positive integer.",_,_;
    end if;
    if maximum_r cmpeq false then
        maximum_r:=maximum_height;
    elif Type(maximum_r) ne RngIntElt or maximum_r lt 1 then
        return false,"Parameter 'maximum_r' must be a positive integer.",_,_;
    end if;
    if maximum_r lt minimum_r then
        return false,"The minimum and maximum range for r are incompatible.",_,_;
    end if;
    if maximum_N lt minimum_N then
        return false,"The minimum and maximum range for N are incompatible.",_,_;
    end if;
    return true,maximum_height,maximum_N,maximum_r;
end function;

/////////////////////////////////////////////////////////////////////////
// Local functions
/////////////////////////////////////////////////////////////////////////

// Clears out the denominators of the given Picard-Fuchs operator L and ensures
// that the sign of the leading coefficient is positive.
function normalise_operator_coeffs(L)
    // Clear out the denominators
    L:=LCM([Denominator(c) : c in Coefficients(L)]) * L;
    // Remove any common factors
    L:=L / GCD([Numerator(c) : c in Coefficients(L)]);
    // Fix the sign of the leading coefficient
    return Sign(LeadingCoefficient(L)) * L;
end function;

// The result of applying D^N to S
function apply_D(S,N)
    error if N lt 0, "Argument 2 must be a non-negative integer.";
    return [Universe(S) | (i - 1)^N * S[i] : i in [1..#S]];
end function;

// The result of multiplying S by t^r
function multiply_by_t(S,r)
    error if r lt 0, "Argument 2 must be a non-negative integer.";
    r:=Minimum(#S,r);
    return [Universe(S) | 0 : i in [1..r]] cat S[1..#S - r];
end function;

// Multiply every element in S by k
function multiply_sequence(k,S)
    return [Universe(S) | k * s : s in S];
end function;

// Given a sequence S of coefficients, and search bounds N and r (where N is the
// maximum power of D, and r is the maximum power of r), attempts to find a
// differential operator annihilating S. Returns a sequence of candidate
// operators as polynomials in \QQ[t,D].
function annihilator(S,N,r)
    // Sanity checks
    bool,msg:=validate_N_and_r_values(S,N,r);
    error if not bool, msg;
    // We need to work over the rationals
    ChangeUniverse(~S,Rationals());
    // Calculate the kernel
    SS:=[PowerSequence(Universe(S))|];
    for i in [0..N] do
        SS cat:=[multiply_by_t(S,j) : j in [0..r]];
        S:=apply_D(S,1);
    end for;
    // Convert each of the possible solutions into equations
    R:=polynomial_ring_2();
    diffs:=[R|];
    for k in Basis(Kernel(Matrix(SS))) do
        // "cs" is the array of coefficients, where cs[i * (m + 1) + j + 1] is
        // the coefficient of t^j D^i
        cs:=Eltseq(k);
        // We multiply through by the lcm to remove any denominators and keep
        // the coeffs integral
        if Universe(cs) cmpeq Rationals() then
            mult:=LCM([Integers() | Denominator(c) : c in cs]);
            cs:=[Rationals() | mult * c : c in cs];
        else
            mult:=LCM([Integers() | Denominator(Numerator(c)) : c in cs]) *
                  LCM([Denominator(c) : c in cs]);
            cs:=[Universe(S) | mult * c : c in cs];
        end if;
        // Finally, turn the array of coeffs into a function in t and D
        d:=&+[cs[i * (r + 1) + j + 1] * R.1^j * R.2^i :
                                        i in [0..N], j in [0..r]];
        Append(~diffs,d);
    end for;
    // Return the sequence of results
    return diffs;
end function;

// Find the smallest value of [N,r] with a differential operator, taking care
// to avoid the boundary cases. Returns true followed by the differential
// operator and period sequence used on success, false otherwise. Smallest
// means smallest (N + 1)(r + 1), breaking ties by smallest N. Recall that the
// number of free parameters in the differential operator is (N+1)(r+1).
function calculate_annihilator(S :
  minimum_N:=1,
  maximum_N:=false,
  minimum_r:=1,
  maximum_r:=false,
  maximum_height:=false)
    // Sanity check -- on failure the second return value will be an error msg
    bool,maximum_height,maximum_N,maximum_r:=validate_calculate_annihilator(S :
        minimum_N:=minimum_N,
        minimum_r:=minimum_r,
        maximum_height:=maximum_height,
        maximum_N:=maximum_N,
        maximum_r:=maximum_r);
    error if not bool, maximum_height;
    // Calculate the initial range of heights to search
    start_height:=Max(4,(1 + minimum_N) * (1 + minimum_r));
    end_height:=Min(maximum_height,#S - MARGIN - 1);
    // To begin with we have no candidate differential operator
    have_candidate:=false;
    candidate:=0;
    candidate_N:=-1;
    candidate_r:=-1;
    // Create all the pairs to try, sorted in order of height
    pairs_to_try:=&cat[[[N,r] : N in [1..height], r in [1..height] |
           (N + 1) * (r + 1) eq height] : height in [start_height..end_height]];
    // Extract only the pairs where N and r are large enough
    pairs_to_try:=[I : I in pairs_to_try | I[1] ge minimum_N and
            I[2] ge minimum_r and I[1] le maximum_N and I[2] le maximum_r];
    // Recover the map QQ[t,D] -> W<D,t>
    _,_,psi:=WeylAlgebra();
    // Now compute annihilators, in increasing order of height. If we find
    // exactly one annihilating operator, compare that to our candidate and
    // replace the candidate if it is better, and then adjust the search so
    // that we only look for operators with strictly lower N. If we find more
    // than one annihilating operator then we know for sure that N is too high,
    // so adjust the search to look for operators with strictly lower N.
    while #pairs_to_try gt 0 do
        // Grab the first pair and delete it from the list
        N,r:=Explode(pairs_to_try[1]);
        Remove(~pairs_to_try,1);
        vprintf Fanosearch: "Trying height %o (N=%o, r=%o)\n",(N+1)*(r+1),N,r;
        diffs:=annihilator(S,N,r);
        if #diffs ne 0 then
            // How many operators have we found? If it's only one, great.
            // Otherwise we need to do more work.
    	    if #diffs eq 1 then
                vprintf Fanosearch: "-> Found 1 operator.\n";
                // Is it better than our candidate operator?
                if have_candidate then
                    if N lt candidate_N or
                       N eq candidate_N and r lt candidate_r then
                        candidate:=psi(diffs[1]);
                        candidate_N:=N;
                        candidate_r:=r;
                    end if;
                else
                    have_candidate:=true;
                    candidate:=psi(diffs[1]);
                    candidate_N:=N;
                    candidate_r:=r;
                end if;
        	// Now delete pairs (N,r) that are worse than our current
                // candidate
        	vprintf Fanosearch: "-> Search restricted to N<%o or N=%o and r<%o.\n",candidate_N,candidate_N,candidate_r;
                pairs_to_try:=[I : I in pairs_to_try | I[1] lt candidate_N or
                               (I[1] eq candidate_N and I[2] lt candidate_r)];
    	    else
        	// We have more than one operator, so we know for sure that N
                // is too high
                vprintf Fanosearch: "-> Found %o operators.\n-> Search restricted to N<%o.\n",#diffs,N;
        	// Delete pairs (N',r') with N' ge N
                pairs_to_try:=[I : I in pairs_to_try | I[1] lt N];
            end if;
            vprintf Fanosearch: "-> %o more pairs to try.\n",#pairs_to_try;
        end if;
    end while;
    // Did we find a candidate?
    if have_candidate then return true,candidate; end if;
    return false,_;
end function;

/////////////////////////////////////////////////////////////////////////
// Intrinsics
/////////////////////////////////////////////////////////////////////////

intrinsic PicardFuchsOperator( S::SeqEnum[RngIntElt] :
    minimum_N:=1,
    maximum_N:=false,
    minimum_r:=1,
    maximum_r:=false,
    maximum_height:=false ) -> AlgFPElt
{Attempts a numerical computation of the Picard-Fuchs operator (as an element of the Weyl algebra W<D,t>) for the given period sequence S.}
    // Sanity check
    require &and[IsDefined(S,i) : i in [1..#S]]: 
	    "Argument must not contain undefined elements.";
    bool,maximum_height,maximum_N,maximum_r:=validate_calculate_annihilator(S :
        minimum_N:=minimum_N,
        minimum_r:=minimum_r,
        maximum_height:=maximum_height,
        maximum_N:=maximum_N,
        maximum_r:=maximum_r);
    require bool: maximum_height;   // (second return value is an error msg)
    // Let calculate_annihilator do the work
    bool,L:=calculate_annihilator(S :
        minimum_N:=minimum_N,
        minimum_r:=minimum_r,
        maximum_height:=maximum_height,
        maximum_N:=maximum_N,
        maximum_r:=maximum_r);
    // Any luck?
    require bool: "Unable to find a Picard-Fuchs operator. There may not be enough terms in the period sequence, or you may need to adjust the parameters 'minimum_N', 'minimum_r', or 'maximum_height'.";
    // Normalise the coefficients and return
    return normalise_operator_coeffs(L);
end intrinsic;



==> anc/ramification.m <==
/////////////////////////////////////////////////////////////////////////
// Magma functions for computing local monodromy data for a differential
// operator of Picard--Fuchs type
//
// Written in 2010--2014 by
//
// Tom Coates <t.coates@imperial.ac.uk>
// Alexander Kasprzyk <a.m.kasprzyk@imperial.ac.uk>
//
// To the extent possible under law, the author(s) have dedicated all
// copyright and related and neighboring rights to this software to the
// public domain worldwide. This software is distributed without any
// warranty. You should have received a copy of the CC0 Public Domain
// Dedication along with this software. If not, see
// <http://creativecommons.org/publicdomain/zero/1.0/>.
//
// If you make use of this code in an academic or commercial context, 
// you should acknowledge this by including a reference or citation to
// the paper "Four-Dimensional Fano Toric Complete Intersections" by  
// Tom Coates, Alexander Kasprzyk, and Thomas Prince, 2014.
//
/////////////////////////////////////////////////////////////////////////

/////////////////////////////////////////////////////////////////////////
// Example:
//  K<x,y> := RationalFunctionField(Rationals(),2);
//  f := x+y+x^(-1)*y^(-1);
//  ps := PeriodSequence(f,100);
//  PF := PicardFuchsOperator(ps);
//  IsExtremal(PF);         // true
//  RamificationData(PF);   // the local ramification data
/////////////////////////////////////////////////////////////////////////

// The local data cache
ramification_cache:=NewStore();

/////////////////////////////////////////////////////////////////////////
// Local functions
/////////////////////////////////////////////////////////////////////////

// Returns the polynomial ring QQ[t][D].
function polynomial_ring()
    bool,S:=StoreIsDefined(ramification_cache,"polyring");
    if not bool then
        S:=PolynomialRing(PolynomialRing(Rationals()));
        StoreSet(ramification_cache,"polyring",S);
    end if;
    return S;
end function;

// Given PF an element of the Weyl algebra W<D,t>, maps it into the polynomial
// ring QQ[t][D].
function change_ring(PF)
    bool,phi:=StoreIsDefined(ramification_cache,"polymap");
    if not bool then
        S:=polynomial_ring();
        phi:=hom<Parent(PF) -> S | [S.1,CoefficientRing(S).1]>;
        StoreSet(ramification_cache,"polymap",phi);
    end if;
    return phi(PF);
end function;

// Given a matrix over kk[[t]] or kk[t] or kk(t), return the eigenvalues of that
// matrix after setting t=0. These eigenvalues are explicitly coerced into QQ,
// to avoid lots of confusion caused by the fact that the ordering of rationals
// inside AlgebraicClosure() is NOT the same as the ordering of rationals in QQ.
function exponents(M)
    return [Rationals() | e[1] : e in Eigenvalues(Evaluate(M,0))];
end function;

// Rewrite the PF operator PF in k[t][D_t] in terms of s := t-a and return it
// as an element of k[s][D_s]
function PF_shift(PF,a)
    // Notation: s = t - a, tau = a s^(-1), so then Dt = (1+tau) Ds.
    // Create the target polynomial ring k[s][Ds].
    C:=Parent(a) cmpeq Integers() select Rationals() else Parent(a);
    R<s>:=PolynomialRing(C);
    RR<Ds>:=PolynomialRing(R);
    // Create the target "corrected" Weyl algebra
    WR:=FreeAlgebra(Rationals(),2);
    W<Dss,tau>:=WR / ideal< WR | WR.2 * WR.1 - WR.2 - WR.1 * WR.2>;
    // Now we need the powers Dt^k
    N:=Degree(PF);
    powers:=[((1+tau)*Dss)^k : k in [1..N]];
    // Now take (t-a)^N D^k and write it out in RR
    bumpedpowers:=[RR|];
    for pow in powers do
        cs,es:=CoefficientsAndExponents(pow);
        bp:=RR ! 0;
        for i in [1..#cs] do
            bp +:= cs[i] * a^es[i][2] * s^(N - es[i][2]) * Ds^es[i][1];
        end for;
        Append(~bumpedpowers,bp);
    end for;
    // Finally multiply the powers by the functions in s
    phi:=hom<CoefficientRing(Parent(PF)) -> R | [s + a]>;
    return &+[phi(Coefficient(PF,k)) * bumpedpowers[k] : k in [1..N]] +
                                              RR ! phi(Coefficient(PF,0)) * s^N;
end function;

// Returns the number of basic gauge transformations that we need in order to
// give the matrix mm prepared eigenvalues prepared means in the half-open
// interval [0,1) and each basic gauge transformation shifts an eigenvalue by 1
// so we just look at the eigenvalues and count.
function number_of_steps(mm)
    // Extract the eigenvalues and corresponding multiplicities
    eigenvalues_and_multiplicities:=Eigenvalues(mm);
    eigenvalues:=[I[1] : I in eigenvalues_and_multiplicities];
    multiplicities:=[I[2] : I in eigenvalues_and_multiplicities];
    // Fuchsian theory implies that all eigenvalues are rational
    bool,eigenvalues:=CanChangeUniverse(eigenvalues,Rationals());
    assert bool;
    assert (&+multiplicities) eq NumberOfRows(mm);
    result:=0;
    eigenvalues:=SequenceToSet(eigenvalues);
    max_eval:=Max(eigenvalues);
    while max_eval ge 1 do
        Exclude(~eigenvalues,max_eval);
        Include(~eigenvalues,max_eval - 1);
        result:=result + 1;
        max_eval:=Max(eigenvalues);
    end while;
    min_eval:=Min(eigenvalues);
    while min_eval lt 0 do
        Exclude(~eigenvalues,min_eval);
        Include(~eigenvalues,min_eval + 1);
        result:=result + 1;
        min_eval:=Min(eigenvalues);
    end while;
    return result;
end function;

// Perform a basic gauge transformation on M so as to increase or decrease the
// eigenvalue lambda (increase if plusminus eq +1; decrease if plusminus eq -1).
// M is a matrix with entries in kk((t)).
function prepare(M,lambda,plusminus)
    // Sanity check
    assert Abs(plusminus) eq 1;
    assert Type(BaseRing(M)) eq RngSerLaur;
    // Now get the Jordan decomposition of the leading term of nn
    leading_term:=Evaluate(M,0);
    jnf,T:=JordanForm(leading_term);
    vprintf Fanosearch: "Jordan form of M_0:\n%o\n", jnf;
    // We want to gauge as U^{-1}.A.U not T.A.T^{-1}. We will make our gauge
    // transformation U as
    //   U = Ubase * Uextra
    // where Ubase is the t-independent transformation that puts the leading
    // term into Jordan normal form, and Uextra is the t-dependent part which
    // shifts the generalized eigenspace for lambda into the generalized
    // eigenspace for lambda plusminus 1
    Ubase:=T^-1;
    gen:=BaseRing(M).1;
    N:=NumberOfColumns(jnf);
    Uextra:=IdentityMatrix(BaseRing(M),N);
    for j in [1..N] do
        if jnf[j,j] eq lambda then
            if plusminus eq 1 then
                Uextra[j,j]:=gen;
            elif plusminus eq -1 then
                Uextra[j,j]:=gen^(-1);
            end if;
        end if;
    end for;
    U:=Ubase * Uextra;
    vprintf Fanosearch: "Gauging by U:\n%o\n", U;
    derivative_matrix:=ZeroMatrix(BaseRing(M),N,N);
    for j in [1..N] do
        for k in [1..N] do
            derivative_matrix[j,k]:=gen * Derivative(U[j,k]);
        end for;
    end for;
    return U^(-1) * (M * U + derivative_matrix);
end function;

// The Jordan normal form of the local log-monodromy of the Picard--Fuchs
// system defined by PF about the point 'a'. PF should be an element of
// QQ[t][D], and 'a' should be an element in the AlgebraicClosure() ring.
function local_monodromy_at_point(PF,a)
    // Shift PF to t=a
    PF:=PF_shift(PF,a);
    vprintf Fanosearch: "shifted PF operator: %o\n", PF;
    // Now turn it into a matrix. We want to work over k[[t]] so we need to know
    // how many powers of t we need this depends on the eigenvalues of M(0),
    // where the PF operator is equivalent to the system of first order ODEs
    //      (d/dt)(v) = v M(t)   (v = row vector).
    // So we start off by calculating M(0).
    PF_coefficients:=Coefficients(PF);
    PF_degree:=#PF_coefficients - 1;
    leading_coefficient:=PF_coefficients[#PF_coefficients];
    Prune(~PF_coefficients);
    // We assert that M is holomorphic at t=0. Note that if this fails this is
    // not actually a contradiction, as the PF equations could still have a
    // regular singular point at t=0, but it will stop the rest of the code
    // from working. (In other words, this implies that we have a regular
    // singular point at t=0 but is not equivalent to it.)
    error if not &and[Valuation(c) ge Valuation(leading_coefficient) :
        c in PF_coefficients], "Not holomorphic at the given point";
    // Now make M(0)
    R:=CoefficientRing(CoefficientRing(PF));
    rows_of_matrix:=[PowerSequence(R) | [R | j eq k+1 select 1 else 0 :
                                j in [1..PF_degree]] : k in [1..PF_degree - 1]];
    relevant_coefficient:=Valuation(leading_coefficient);
    Append(~rows_of_matrix,
             [R | (-1) * Coefficient(c,relevant_coefficient) /
                         Coefficient(leading_coefficient,relevant_coefficient) :
                         c in PF_coefficients]);
    Mzero:=Transpose(Matrix(rows_of_matrix));
    // At this point we know M(0), so we know how many basic gauge
    // transformations we will need and hence what order we need to work to in
    // our Laurent series ring.
    vprintf Fanosearch: "Leading term is:\n%o\n", Mzero;
    vprintf Fanosearch: "Eigenvalues are: %o\n",[e[1] : e in Eigenvalues(Mzero)];
    num_of_steps:=number_of_steps(Mzero);
    vprintf Fanosearch: "To prepare the exponents, need %o basic gauge transformations.\n", num_of_steps;
    R:=LaurentSeriesRing(CoefficientRing(CoefficientRing(PF)) :
                                                   Precision:=num_of_steps + 1);
    ChangeUniverse(~PF_coefficients,R);
    // Now make the matrix M where the PF operator is equivalent to the system
    // of first order ODEs
    //      (d/dt)(v) = v M(t)   (v = row vector).
    // We work in the LaurentSeriesRing R, because we only need to know the
    // first num_of_steps + 1 coefficients in M in order to prepare the
    // eigenvalues.
    rows_of_matrix:=[PowerSequence(R) | [R | j eq k + 1 select 1 else 0 :
                                  j in [1..PF_degree]] : k in [1..PF_degree-1]];
    denom:=1 / (R ! leading_coefficient);
    Append(~rows_of_matrix,[R | -1 * c * denom :  c in PF_coefficients]);
    mm:=Transpose(Matrix(rows_of_matrix));
    // Now prepare the eigenvalues
    max_eval:=Max(exponents(mm));
    while max_eval ge 1 do
        mm:=prepare(mm,max_eval,-1);
        vprintf Fanosearch: "New exponents: %o\n", exponents(mm);
        max_eval:= Max(exponents(mm));
    end while;
    min_eval:=Min(exponents(mm));
    while min_eval lt 0 do
        mm:=prepare(mm,min_eval,1);
        vprintf Fanosearch: "New exponents: %o\n", exponents(mm);
        min_eval:=Min(exponents(mm));
    end while;
    // Finally, compute the Jordan normal form
    jnf:=JordanForm(Evaluate(mm,0));
    return jnf;
end function;

/////////////////////////////////////////////////////////////////////////
// Intrinsics
/////////////////////////////////////////////////////////////////////////

intrinsic LocalMonodromyAtPoint( PF::AlgFPElt, a::FldACElt ) -> ModMatFldElt
{The Jordan normal form of the local log-monodromy of the Picard-Fuchs system defined by PF about the point a, where PF is assumed to be an element of the Weyl algebra W<D,t>.}
    // Sanity check
    require Parent(PF) cmpeq WeylAlgebra(): "Argument must be an element of the Weyl algebra W<D,t> defined over the rationals.";
    // Map PF into QQ[t][D]
    PF:=change_ring(PF);
    // Return the monodromy at a
    return local_monodromy_at_point(PF,a);
end intrinsic;

intrinsic RamificationData( PF::AlgFPElt ) -> SeqEnum
{The ramification data of the Picard-Fuchs operator PF. The data is presented in the form [[*f1,M1*],...,[*fk,Mk*]], where the fi are the irreducible factors of the principal symbol of PF, and the Mi are the Jordan normal forms of local log-monodromies about a root (hence about any root) of fi. We also include the local ramification at 0 and infinity where fi = t for zero and fi = Infinity for infinity. PF is assumed to be an element of the Weyl algebra W<D,t>.}
    // Sanity check
    require Parent(PF) cmpeq WeylAlgebra(): "Argument must be an element of the Weyl algebra W<D,t> defined over the rationals.";
    // Map PF into QQ[t][D]
    PF:=change_ring(PF);
    R:=BaseRing(PF);
    // We compute the local monodromy at t=0 and t=any root of the principal
    // symbol of PF
    result:=[];
    // The following is the list of polynomials whose roots we need to consider
    if Evaluate(LeadingCoefficient(PF),0) eq 0 then
        list_of_factors:=[R| f[1] : f in Factorization(LeadingCoefficient(PF))];
    else
        list_of_factors:=[R.1] cat
                         [R| f[1] : f in Factorization(LeadingCoefficient(PF))];
    end if;
    for f in list_of_factors do
        vprintf Fanosearch: "Computing monodromy about roots of %o\n",f;
        AC:=AlgebraicClosure();
        root_of_f:=Roots(f,AC: Max:=1)[1][1];
        Include(~result,[* f,local_monodromy_at_point(PF,root_of_f) *]);
    end for;
    // Now add the local ramification at infinity
    max_t_degree:=Max([Degree(c) : c in Coefficients(PF)]);
    t:=R.1;
    D:=Parent(PF).1;
    coefficients_at_infinity:=[R | t^max_t_degree * Evaluate(c, 1 / t) :
                                                         c in Coefficients(PF)];
    PF_at_infinity:=&+[Parent(PF) | coefficients_at_infinity[i] * (-D)^(i - 1) :
                                           i in [1..#coefficients_at_infinity]];
    Include(~result,
           [* Infinity(),local_monodromy_at_point(PF_at_infinity,AlgebraicClosure() ! 0) *]);
    // Return the result
    return result;
end intrinsic;

intrinsic RamificationDefect( PF::AlgFPElt : ramification_data:=false) -> SeqEnum
{The ramification defect of the Picard-Fuchs PF, i.e. the quantity ramification(V) - 2 * rank(V) where V is the local system corresponding to PF. If this is zero and V is irreducible then PF is extremal. PF is assumed to be an element of the Weyl algebra W<D,t>. The optional argument ramification_data can be set equal to the output from RamificationData(), to avoid recomputing the ramification data if it is already known.}
    // Sanity check
    require Parent(PF) cmpeq WeylAlgebra(): "Argument must be an element of the Weyl algebra W<D,t> defined over the rationals.";
    // Compute the ramification data, if necessary
    if ramification_data cmpeq false then
	rd:=RamificationData(PF);
    else
	rd := ramification_data;
    end if;
    irreducible_factors:=[* xx[1] : xx in rd *];
    log_monodromy_matrices:=[* xx[2] : xx in rd *];
    rk:=NumberOfColumns(log_monodromy_matrices[1]);
    // Recover the coefficient ring
    R:=CoefficientRing(polynomial_ring());
    // Treat the ramification at zero separately
    defect:=-2 * rk;
    for k in [1..#rd] do
        if (irreducible_factors[k] cmpeq R.1) or
           (irreducible_factors[k] cmpeq Infinity()) then
            defect:=defect + Rank(log_monodromy_matrices[k]);
        else
            defect:=defect + Rank(log_monodromy_matrices[k]) *
                                                 Degree(irreducible_factors[k]);
        end if;
    end for;
    // Return the defect
    return defect;
end intrinsic;

intrinsic IsExtremal( PF::AlgFPElt : ramification_data:=false) -> BoolElt
{True iff the Picard-Fuchs operator PF is extremal, where PF is assumed to be an element of the Weyl algebra W<D,t>. The local system corresponding to PF is assumed to be irreducible. The optional argument ramification_data can be set equal to the output from RamificationData(), to avoid recomputing the ramification data if it is already known.}
    // Sanity check
    require Parent(PF) cmpeq WeylAlgebra(): "Argument must be an element of the Weyl algebra W<D,t> defined over the rationals.";
    // The defect must be zero
    return RamificationDefect(PF : ramification_data:=ramification_data) eq 0;
end intrinsic;


==> anc/to_laurent.m <==
/////////////////////////////////////////////////////////////////////////
// Magma functions for implementing the Przyjalkowski method
//
// Written in 2010--2014 by
//
// Tom Coates <t.coates@imperial.ac.uk>
// Alexander Kasprzyk <a.m.kasprzyk@imperial.ac.uk>
//
// To the extent possible under law, the author(s) have dedicated all
// copyright and related and neighboring rights to this software to the
// public domain worldwide. This software is distributed without any
// warranty. You should have received a copy of the CC0 Public Domain
// Dedication along with this software. If not, see
// <http://creativecommons.org/publicdomain/zero/1.0/>.
//
// If you make use of this code in an academic or commercial context, 
// you should acknowledge this by including a reference or citation to
// the paper "Four-Dimensional Fano Toric Complete Intersections" by  
// Tom Coates, Alexander Kasprzyk, and Thomas Prince, 2014.
//
/////////////////////////////////////////////////////////////////////////

import "ci.m": validate_weight_data_and_bundles;

/////////////////////////////////////////////////////////////////////////
// Local functions
/////////////////////////////////////////////////////////////////////////

// Performs a 0/1 knapsack on the given sequence of sequences S to return a
// sequence of all possible sequences k, where k_i \in {0,1}, such that
//      \sum k_i S[j][i] = v[j]
// for all 1 <= j <= #v.
function vectorsum_knapsack(W,k)
    // Sanity check
    if #W eq 0 then return [PowerSequence(Integers())|]; end if;
    d:=#W[1];
    error if not &and[#w eq d : w in W],
        "Argument 1 must be a sequence of sequences, each having the same length.";
    bool,W:=CanChangeUniverse(W,PowerSequence(Integers()));
    error if not bool,
        "Argument 1 must be a sequence of sequences of integers";
    error if not #k eq #W,
        "Argument 2 must be of length equal to argument 1.";
    bool,k:=CanChangeUniverse(k,Integers());
    error if not (bool and &and[c ge 0 : c in k]),
        "Argument 2 must be a non-empty sequence of non-negative integers";
    // Begin by counting and removing duplicates
    W:=RowSequence(Transpose(Matrix(W)));
    distinct:=Setseq(Seqset(W));
    Hs:=RowSequence(Transpose(Matrix(distinct)));
    copies:=[#[1 : w in W | w eq dw] : dw in distinct];
    d:=#Hs[1];
    // Move to the graded lattice
    D:=GradedToricLattice(Dual(Parent(LatticeVector(Hs[1]))));
    Hs:=[D | [-k[i]] cat Hs[i] : i in [1..#Hs]];
    // We start with the positive orthant
    C:=ConeWithInequalities([D.i : i in [2..d + 1]]);
    // Intersect with the hyperplanes as necessary
    for H in Hs do
        if &or[H * r ne 0 : r in MinimalRGenerators(C : algorithm:="FM")] then
            C:=ConeWithInequalities(Inequalities(C) cat [H,-H]);
        end if;
    end for;
    // Bound the number of copies
    for i in [1..#copies] do
        H:=copies[i] * D.1 - D.(i + 1);
        if &or[H * r lt 0 : r in MinimalRGenerators(C : algorithm:="FM")] then
            C:=ConeWithInequalities(Append(Inequalities(C),H));
        end if;
    end for;
    // Create the polytope
    P:=Polyhedron(C);
    assert IsPolytope(P);
    // Now we need to distribute the solutions over the copies
    poss:=[{Integers() | i : i in [1..#W] | W[i] eq w} : w in distinct];
    solns:=[PowerSequence(Integers())|];
    for v in Points(P) do
        u:=Eltseq(v);
        idxs:=[Subsets(poss[i],u[i]) : i in [1..#u] | u[i] ne 0];
        for I in CartesianProduct(idxs) do
            sol:=ZeroSequence(Integers(),#W);
            for i in &join[I[i] : i in [1..#I]] do
                sol[i]:=1;
            end for;
            Append(~solns,sol);
        end for;
    end for;
    // Return the solutions
    return solns;
end function;

// Returns a sequence of solutions of choices from W that score each elements
// of K. This is functionally equivalent to [vectorsum_knapsack(W,c) : c in K]
function solutions_for_targets(W,K)
    distinctK:=Setseq(Seqset(K));
    solns:=[vectorsum_knapsack(W,c) : c in distinctK];
    return [PowerSequence(PowerSequence(Integers())) |
                                            solns[Index(distinctK,c)] : c in K];
end function;

// Given a set of equations and the sums, decides whether this corresponds to
// a Laurent polynomial. If so, returns true followed by the Laurent polynomial,
// otherwise returns false. The Laurent polynomial will have its constant
// term stripped off.
function express_as_laurent(eqns)
    // Calculate f -- any luck?
    f:=&+eqns;
    if not IsLaurent(f) then return false,_; end if;
    // Strip off the constant term
    cs,ms:=CoefficientsAndMonomials(Numerator(f));
    idx:=Index(ms,Denominator(f));
    if idx ne 0 then f -:= cs[idx]; end if;
    // Return success
    return true,f;
end function;

// Attempts to build a Laurent polynomial corresponding to the given complete
// intersection in the smooth toric Fano variety generated by the given weight
// data. Returns true followed by the Laurent on success, false otherwise.
// The optional argument return_all should be set to true to return the set of
// all Laurent polynomials that the Przyjalkowski method generates
function laurent_for_complete_intersection(W,K : return_all:=false)
    // Create a space for our equations
    num_param:=#W[1] - #W - #K;
    R:=RationalFunctionField(Rationals(),num_param);
    results:={R|};
    // We want to rig things up so that all the weights are non-negative
    weights:=Matrix(Integers(),W);
    B:=Matrix(LatticeBasisInCone(Dual(Cone(RowSequence(Transpose(weights))))));
    weights:=RowSequence(B * weights);
    if #K ne 0 then
        K:=RowSequence(Matrix(Integers(),K) * Transpose(B));
    else
        K:=[PowerSequence(Integers())|];
    end if;
    // Record the number of monomials in the superpotential, i.e. the number of
    // columns in the weight matrix
    ncols:=#weights[1];
    // Build all possible sums of weights that score the target
    solns:=solutions_for_targets(weights,K);
    if &or[#S eq 0 : S in solns] then
        if return_all then
            return false,R;
        else
            return false,_;
        end if;
    end if;
    // Start working the sums of weights, looking for a solution that gives a
    // Laurent polynomial
    for S in CartesianProduct(solns) do
        // Extract the sums
        sums:=[S[i] : i in [1..#solns]];
        // Are the sums independent?  If not, ignore this branch
        target:=Eltseq(Vector([Integers() | 1 : i in [1..#sums]]) *
                                                       Matrix(Integers(),sums));
        if #target ne 0 and Max(target) gt 1 then
            continue;
        end if;
    	// "solved" records which variables we have solved for; "eqns" records
        // the values of the variables; "next_param" records the next parameter
        // to use
        solved:=[Booleans() | false : i in [1..ncols]];
        eqns:=ZeroSequence(R,ncols);
        next_param:=1;
        valid:=true;
        // Assign parameters to the sums
        for s in sums do
            idxs:=[Integers() | i : i in [1..ncols] | s[i] ne 0];
            if #idxs eq 1 then
                // There's only one sum, so the variable is a constant
                eqns[idxs[1]]:=1;
            elif #idxs gt 1 then
                // We assign parameters using the usual projection
                // parameterisation. Check that we have enough free variables
                // left to do this. If not, there must have been relations
                // amongst the monomials, but I really don't know how to handle
                // that case (to be clear, I can assign everything, but I don't
                // see how you do the projection trick), so we just give up.
                if next_param + #idxs - 2 gt num_param then
                    valid:=false;
                    break;
                end if;
                lambdas:=[R | R.i : i in [next_param..next_param + #idxs - 2]];
                Append(~lambdas,1);
                den:=&+lambdas;
                for i in [1..#idxs] do
                    eqns[idxs[i]]:=lambdas[i] / den;
                end for;
                // Increment the parameter
                next_param +:= #idxs - 1;
            end if;
            // Finally, mark these variables as solved
            for i in idxs do
                solved[i]:=true;
            end for;
        end for;
        // At this point we have assigned parameters to the sums
        if not valid then
            // We hit a problem assigning parameters to the sums so ignore this
            // branch and try another
            continue;
        end if;
        // How many parameters do we have left to assign?
        num_param_left:=num_param - next_param + 1;
        // Walk through all possible ways to assign these parameters to
        // unsolved-for variables checking if we can solve easily for the
        // remaining variables. By "easily" I mean "without taking fractional
        // powers anywhere" -- see below
        for variables_to_parametrize in Subsets({i : i in [1..ncols] |
                                          solved[i] eq false},num_param_left) do
            // Try to solve using a parametrization for these variables
            newsolved:=solved;
            neweqns:=eqns;
            variables_to_use:=[R.i : i in [next_param..num_param]];
            for idx in variables_to_parametrize do
                neweqns[idx]:=variables_to_use[1];
                Remove(~variables_to_use,1);
                newsolved[idx]:=true;
            end for;
            solvedidxs:=[Integers() | i : i in [1..ncols] |  newsolved[i]];
            unsolvedidxs:=[Integers() | i : i in [1..ncols] | not newsolved[i]];
            wt_mtrx:=Matrix(weights);
            unsolved_block:=Submatrix(wt_mtrx,[1..#weights],unsolvedidxs);
            if not Abs(Determinant(unsolved_block)) eq 1 then
                // Solving for the remaining variables would involve taking
                // fractional powers, so ignore this branch.
                continue;
            end if;
            // Solve for the remaining variables
            new_wts:=RowSequence(unsolved_block^(-1) * wt_mtrx);
            for j in [1..#new_wts] do
                neweqns[unsolvedidxs[j]]:=&*[neweqns[i]^(-new_wts[j][i]) :
                                                               i in solvedidxs];
            end for;
    	    // Do we get a Laurent polynomial? If so, store it or return it
            bool,f:=express_as_laurent(neweqns);
            if bool then
                if return_all then
                    Include(~results,LaurentNormalForm(f));
                else
                    return true,LaurentNormalForm(f);
                end if;
            end if;
        end for;
    end for;
    if return_all then
        return #results ne 0, results;
    end if;
    // If we're here then we couldn't find an appropriate solution
    return false,_;
end function;

/////////////////////////////////////////////////////////////////////////
// Intrinsics
/////////////////////////////////////////////////////////////////////////

intrinsic LaurentForCompleteIntersection( W::SeqEnum[SeqEnum[RngIntElt]],
    K::SeqEnum[SeqEnum[RngIntElt]] : define_fan:=false) -> FldFunRatMElt
{A Laurent polynomial corresponding to the given complete intersection in the smooth toric Fano variety (or weighted projective space) X generated by the given weight data. If the optional parameter 'define_fan' (default: false) is set to true then the verification that the data defines a smooth toric Fano variety is skipped. The Laurent polynomials are returned in Laurent normal form.}
    // Sanity check
    bool,msg:=validate_weight_data_and_bundles(W,K : define_fan:=define_fan);
    require bool: msg;
    // Try to find a Laurent polynomial
    bool,f:=laurent_for_complete_intersection(W,K);
    require bool: "Unable to compute a Laurent polynomial.";
    return f;
end intrinsic;

intrinsic AllLaurentsForCompleteIntersection( W::SeqEnum[SeqEnum[RngIntElt]],
    K::SeqEnum[SeqEnum[RngIntElt]] : define_fan:=false ) -> SetEnum[FldFunRatMElt]
{The set of all Laurent polynomials corresponding to the given complete intersection in the smooth toric Fano variety (or weighted projective space) X generated by the given weight data. If the optional parameter 'define_fan' (default: false) is set to true then the verification that the data defines a smooth toric Fano variety is skipped. The Laurent polynomials are returned in Laurent normal form.}
    // Sanity check
    bool,msg:=validate_weight_data_and_bundles(W,K : define_fan:=define_fan);
    require bool: msg;
    // Try to find a Laurent polynomial
    _,fs:=laurent_for_complete_intersection(W,K : return_all:=true);
    return fs;
end intrinsic;


==> anc/utilities.m <==
/////////////////////////////////////////////////////////////////////////
// Magma functions for controlling verbosity in the rest of our scripts
//
// Written in 2010--2014 by
//
// Tom Coates <t.coates@imperial.ac.uk>
// Alexander Kasprzyk <a.m.kasprzyk@imperial.ac.uk>
//
// To the extent possible under law, the author(s) have dedicated all
// copyright and related and neighboring rights to this software to the
// public domain worldwide. This software is distributed without any
// warranty. You should have received a copy of the CC0 Public Domain
// Dedication along with this software. If not, see
// <http://creativecommons.org/publicdomain/zero/1.0/>.
//
// If you make use of this code in an academic or commercial context, 
// you should acknowledge this by including a reference or citation to
// the paper "Four-Dimensional Fano Toric Complete Intersections" by  
// Tom Coates, Alexander Kasprzyk, and Thomas Prince, 2014.
//
/////////////////////////////////////////////////////////////////////////

/////////////////////////////////////////////////////////////////////////
// Fanosearch verbose flag
/////////////////////////////////////////////////////////////////////////

// The Fanosearch verbose flag (max level: 1)
declare verbose Fanosearch, 1;

intrinsic FanosearchSetVerbose( v::BoolElt )
{Set the verbose flag to: off, if v is false; minimum value if v is true.}
    SetVerbose("Fanosearch",v);
end intrinsic;

intrinsic FanosearchIsVerbose() -> BoolElt
{True iff the verbose flag is currently non-zero}
    return IsVerbose("Fanosearch");
end intrinsic;


==> anc/weyl.m <==
/////////////////////////////////////////////////////////////////////////
// A Magma implementation of the Weyl algebra
//
// Written in 2010--2014 by
//
// Tom Coates <t.coates@imperial.ac.uk>
// Alexander Kasprzyk <a.m.kasprzyk@imperial.ac.uk>
//
// To the extent possible under law, the author(s) have dedicated all
// copyright and related and neighboring rights to this software to the
// public domain worldwide. This software is distributed without any
// warranty. You should have received a copy of the CC0 Public Domain
// Dedication along with this software. If not, see
// <http://creativecommons.org/publicdomain/zero/1.0/>.
//
// If you make use of this code in an academic or commercial context, 
// you should acknowledge this by including a reference or citation to
// the paper "Four-Dimensional Fano Toric Complete Intersections" by  
// Tom Coates, Alexander Kasprzyk, and Thomas Prince, 2014.
//
/////////////////////////////////////////////////////////////////////////

/////////////////////////////////////////////////////////////////////////
// The Weyl algebra W<D,t> implemented as a quotient of the free algebra
// in two variables by the idea <tD + t - Dt>.
/////////////////////////////////////////////////////////////////////////

// The local cache in which we store the Weyl algebra
weyl_cache:=NewStore();

/////////////////////////////////////////////////////////////////////////
// Local functions
/////////////////////////////////////////////////////////////////////////

// Returns the common polynomial ring \QQ[t,D].
function polynomial_ring_2()
    bool,R:=StoreIsDefined(weyl_cache,"polyring");
    if not bool then
        R:=PolynomialRing(Rationals(),2);
        StoreSet(weyl_cache,"polyring",R);
    end if;
    return R;
end function;

/////////////////////////////////////////////////////////////////////////
// Intrinsics
/////////////////////////////////////////////////////////////////////////

intrinsic InternalIsWeylAlgebra( W::AlgFP ) -> BoolElt,Map,Map
{True iff W is the Weyl algebra W<D,t> (or W<t,D>). If true, also returns the map W -> K[t,D] and the map K[t,D] -> W.}
	// Verify the rank
	if Rank(W) ne 2 then
		return false,_,_;
	end if;
	// Perhaps this is our cached copy of the Weyl algebra
	WW,phi,psi:=WeylAlgebra();
	if W cmpeq WW then
		return true,phi,psi;
	end if;
	// We need to look more carefully
	B:=Basis(DivisorIdeal(W));
	if #B ne 1 then
		return false,_,_;
	end if;
	// Is the quotient relation correct?
	I:=Universe(B);
	if B[1] eq I.1 * I.2 - I.2 * I.1 - I.2 then
		// This looks like W<D,t>
		RR:=PolynomialRing(CoefficientRing(W),2);
		phi:=hom<W -> RR | [RR.2,RR.1]>;
		psi:=hom<RR -> W | [W.2,W.1]>;
		return true,phi,psi;
	elif B[1] eq I.1 * I.2 - I.2 * I.1 + I.1 then
		// This looks like W<t,D>
		RR:=PolynomialRing(CoefficientRing(W),2);
		phi:=hom<W -> RR | [RR.1,RR.2]>;
		psi:=hom<RR -> W | [W.1,W.2]>;
		return true,phi,psi;
	end if;
	// If we're here then it wasn't W<D,t> or W<t,D>
	return false,_,_;
end intrinsic;

intrinsic WeylAlgebra( K::Rng ) -> AlgFP,Map,Map
{The Weyl algebra W<D,t>, over the field K, in two variables such that Dt = tD + t. Also gives the map W<D,t> -> K[t,D] and the map K[t,D] -> W<D,t> (note the necessary change of variable ordering).}
	// Sanity check
	require IsField(K): "Argument 1 is not a field";
	// If we've been passed the rationals we make use of the cache
	if K cmpeq Rationals() then
		return WeylAlgebra();
	end if;
	// Create the Weyl algebra W<D,t>
	R:=FreeAlgebra(K,2);
	W:=R / ideal< R | R.2 * R.1 + R.2 - R.1 * R.2>;
	// Create the maps between W<D,t> and the polynomial ring K[t,D]
    RR:=PolynomialRing(K,2);
    phi:=hom<W -> RR | [RR.2,RR.1]>;
    psi:=hom<RR -> W | [W.2,W.1]>;
	// Return the Weyl algebra and the maps
	return W,phi,psi;
end intrinsic;

intrinsic WeylAlgebra() -> AlgFP,Map,Map
{The Weyl algebra W<D,t>, over the rationals, in two variables such that Dt = tD + t. Also gives the map W<D,t> -> \QQ[t,D] and the map \QQ[t,D] -> W<D,t> (note the necessary change of variable ordering).}
    bool,W:=StoreIsDefined(weyl_cache,"weyl");
    if not bool then
        // Create the Weyl algebra W<D,t>
        R:=FreeAlgebra(Rationals(),2);
        W:=R / ideal< R | R.2 * R.1 + R.2 - R.1 * R.2>;
        // Create the maps between W<D,t> and the polynomial ring RR[t,D]
        RR:=polynomial_ring_2();
        phi:=hom<W -> RR | [RR.2,RR.1]>;
        psi:=hom<RR -> W | [W.2,W.1]>;
        // Cache the data
        StoreSet(weyl_cache,"weyl",W);
        StoreSet(weyl_cache,"weyl_to_polyring",phi);
        StoreSet(weyl_cache,"polyring_to_weyl",psi);
    else
        // Extract the remaining data from the cache
        phi:=StoreGet(weyl_cache,"weyl_to_polyring");
        psi:=StoreGet(weyl_cache,"polyring_to_weyl");
    end if;
    // Return the Weyl algebra and the maps
    return W,phi,psi;
end intrinsic;

intrinsic Symbol( f::AlgFPElt ) -> RngUPolElt
{The symbol of the differential operator f, where f an element of the Weyl algebra W<D,t>. The symbol will be given as a polynomial in K[t], where K is the coefficient ring of W.}
    // Sanity check
    bool,phi:=InternalIsWeylAlgebra(Parent(f));
    require bool: "Argument must be an element of the Weyl algebra W<D,t>";
    // Extract the symbol and map it into \QQ[t]
    ff:=phi(f);
    symbol:=Coefficient(ff,2,Degree(ff,2));
    R:=PolynomialRing(CoefficientRing(Codomain(phi)));
    pi:=hom<Parent(symbol) -> R | [R.1,0]>;
    return pi(symbol);
end intrinsic;

